Flow and Equation of State of nuclear matter at $\mathbf{E_{\mathrm{kin}}}$/A=0.25-1.5 GeV with the SMASH transport approach

We present a comparison of directed and elliptic flow data by the FOPI collaboration in Au--Au, Xe--CsI, and Ni--Ni collisions at beam kinetic energies from 0.25 to 1.5 GeV per nucleon to simulations using the SMASH hadronic transport model. The Equation of State is parameterized as a function of nuclear density and momentum dependent potentials are newly introduced in SMASH. With a statistical analysis, we show that within the present status of the SMASH transport model, the collective flow data at lower energies is in the best agreement with a soft momentum dependent potential, while the elliptic flow at higher energies requires a harder momentum dependent Equation of State.

==> anc/fig12a/v1_AuAu_M3_y.dat <==
 y^{(0)}  y^{(0)}_{width}  v_{1}^{HM}  v_{1}_{err}^{HM}  v_{1}^{SM}  v_{1}_{err}^{SM} 
0.0325 0.065 0.029529 0.0062985  0.02424 0.00592657
0.0975 0.065 0.0647737 0.00631212  0.0682181 0.00595514
0.1625 0.065 0.100446 0.00632797  0.113642 0.00596698
0.2275 0.065 0.138944 0.00631694  0.151663 0.00596189
0.2925 0.065 0.175328 0.00635466  0.190352 0.00599244
0.3575 0.065 0.216213 0.00634395  0.221722 0.00600545
0.4225 0.065 0.265845 0.00635652  0.25493 0.00602958
0.4875 0.065 0.287763 0.00634224  0.274679 0.00607484
0.5525 0.065 0.312062 0.00633142  0.281521 0.00607009
0.6175 0.065 0.328024 0.00637232  0.296097 0.00609362
0.6825 0.065 0.345398 0.00643602  0.29858 0.00611885
0.7475 0.065 0.353756 0.00651701  0.291612 0.00612527
0.8125 0.065 0.355946 0.00658914  0.287992 0.00616474
0.8775 0.065 0.355832 0.00673846  0.295309 0.00619927
0.9425 0.065 0.350165 0.00690842  0.287567 0.0062521
1.0075 0.065 0.361981 0.00717161  0.28958 0.00632567
1.0725 0.065 0.35802 0.00737655  0.279404 0.00643063
1.1375 0.065 0.360669 0.00770855  0.284751 0.00656971
1.2025 0.065 0.376797 0.00811638  0.294687 0.00680695


==> anc/fig12b/v1_AuAu_M3_pt_y_07_09.dat <==
 p_{T}^{(0)}  p_{T}^{(0)}_{width}  v_{1}^{HM}  v_{1}_{err}^{HM}  v_{1}^{SM}  v_{1}_{err}^{SM} 
0.0375 0.075 0.0367129 0.0230206  0.0660317 0.0206132
0.1125 0.075 0.126346 0.0138819  0.0687424 0.012509
0.1875 0.075 0.189814 0.0112953  0.112736 0.01
0.2625 0.075 0.231143 0.00998692  0.156388 0.00890845
0.3375 0.075 0.27745 0.0093615  0.191625 0.00826275
0.4125 0.075 0.323326 0.00895485  0.23074 0.00789811
0.4875 0.075 0.356546 0.00882803  0.272722 0.00785102
0.5625 0.075 0.366322 0.00884739  0.287057 0.00785447
0.6375 0.075 0.377477 0.00909188  0.329438 0.00816224
0.7125 0.075 0.427752 0.00971514  0.406495 0.00877981
0.7875 0.075 0.430663 0.0101255  0.414273 0.00940752
0.8625 0.075 0.417698 0.0107703  0.408619 0.0099188
0.9375 0.075 0.396946 0.0113551  0.388498 0.0106794
1.0125 0.075 0.407403 0.0121475  0.387421 0.0113576
1.125 0.15 0.41605 0.0103529  0.387417 0.0100523
1.275 0.15 0.423196 0.0121611  0.396794 0.01237


==> anc/fig13a/v2_pt_M3_600MeV.dat <==
 p_{T}^{(0)}  p_{T}^{(0)}_{width}  v_{2}^{HM}  v_{2}_{err}^{HM}  v_{2}^{SM}  v_{2}_{err}^{SM} 
0.0375 0.075 -0.0135403 0.0159716  -0.0229597 0.0199968
0.1125 0.075 0.00665573 0.0118242  0.00567819 0.0137221
0.1875 0.075 -0.0130664 0.0107696  -0.0283273 0.0122331
0.2625 0.075 -0.0260981 0.0104335  -0.00741475 0.0115343
0.3375 0.075 -0.0476763 0.0102022  -0.0319299 0.0112397
0.4125 0.075 -0.070501 0.0101593  -0.0413204 0.0111941
0.4875 0.075 -0.0885968 0.010201  -0.0651581 0.0112695
0.5625 0.075 -0.119516 0.0101512  -0.0618145 0.0112959
0.6375 0.075 -0.134859 0.0102326  -0.0937003 0.0115821
0.7125 0.075 -0.150363 0.0103543  -0.0992846 0.0117836
0.7875 0.075 -0.167341 0.0105002  -0.121999 0.0121028
0.8625 0.075 -0.170311 0.0107675  -0.105732 0.0126653
0.9375 0.075 -0.191485 0.0109833  -0.106968 0.0131297
1.0125 0.075 -0.19567 0.0112314  -0.117196 0.0139037
1.125 0.15 -0.188105 0.0105216  -0.121877 0.0124922
1.275 0.15 -0.205274 0.0112638  -0.123208 0.0140487
1.425 0.15 -0.196246 0.0125108  -0.150671 0.0166768
1.6875 0.375 -0.223129 0.0125744  -0.163904 0.0170683


==> anc/fig13b/v2_pt_M3_800MeV.dat <==
 p_{T}^{(0)}  p_{T}^{(0)}_{width}  v_{2}^{HM}  v_{2}_{err}^{HM}  v_{2}^{SM}  v_{2}_{err}^{SM} 
0.0375 0.075 0.025745 0.0160709  -0.0226826 0.0251065
0.1125 0.075 -0.0151645 0.0117631  -0.000412011 0.0166195
0.1875 0.075 -0.0117969 0.0108224  -0.00120415 0.0142288
0.2625 0.075 -0.027406 0.0104536  -0.0060393 0.0134377
0.3375 0.075 -0.0493357 0.0102744  -0.00591842 0.0129634
0.4125 0.075 -0.0571847 0.0102134  -0.0320339 0.0128183
0.4875 0.075 -0.0839466 0.0101736  -0.03347 0.0127669
0.5625 0.075 -0.100358 0.0103011  -0.0317363 0.0130519
0.6375 0.075 -0.106292 0.0102867  -0.0607355 0.0132591
0.7125 0.075 -0.13178 0.0105177  -0.0630292 0.0136485
0.7875 0.075 -0.139906 0.0106373  -0.0964051 0.0142511
0.8625 0.075 -0.151945 0.0108772  -0.0602309 0.0150321
0.9375 0.075 -0.152948 0.0111569  -0.0904896 0.015784
1.0125 0.075 -0.15146 0.0115419  -0.0907091 0.0170172
1.125 0.15 -0.163677 0.0107337  -0.105442 0.0147774
1.275 0.15 -0.172809 0.0116043  -0.109235 0.0172712
1.425 0.15 -0.186283 0.0131416  -0.130478 0.021551
1.6875 0.375 -0.206925 0.0133093  -0.176509 0.0219203


==> anc/fig13c/v2_pt_M3_1200MeV.dat <==
 p_{T}^{(0)}  p_{T}^{(0)}_{width}  v_{2}^{HM}  v_{2}_{err}^{HM}  v_{2}^{SM}  v_{2}_{err}^{SM} 
0.0375 0.075 0.00174349 0.0141669  0.0240637 0.0258031
0.1125 0.075 -0.00775821 0.0110374  -0.00932325 0.0169136
0.1875 0.075 -0.00241387 0.0102712  0.0091732 0.0143821
0.2625 0.075 -0.0189232 0.00999465  -0.0109409 0.0133722
0.3375 0.075 -0.0259074 0.0098646  -0.0112126 0.0129977
0.4125 0.075 -0.0557366 0.00981856  -0.0213877 0.012748
0.4875 0.075 -0.0587299 0.00988294  -0.0174112 0.0127351
0.5625 0.075 -0.0704867 0.00989832  -0.0202775 0.01305
0.6375 0.075 -0.0882527 0.00998593  -0.0349995 0.013326
0.7125 0.075 -0.0895964 0.0100818  -0.0314772 0.0137777
0.7875 0.075 -0.0991846 0.0102701  -0.0879178 0.0143717
0.8625 0.075 -0.113252 0.0104464  -0.0666859 0.0151936
0.9375 0.075 -0.116535 0.0107677  -0.0663897 0.0162658
1.0125 0.075 -0.129667 0.0110671  -0.0794326 0.0174929
1.125 0.15 -0.141419 0.0104623  -0.0604594 0.015409
1.275 0.15 -0.153841 0.0113807  -0.0987351 0.0187102
1.425 0.15 -0.16856 0.0129275  -0.070197 0.0238182
1.6875 0.375 -0.180514 0.0133164  -0.120251 0.0257957


==> anc/fig13d/v2_pt_M3_1500MeV.dat <==
 p_{T}^{(0)}  p_{T}^{(0)}_{width}  v_{2}^{HM}  v_{2}_{err}^{HM}  v_{2}^{SM}  v_{2}_{err}^{SM} 
0.0375 0.075 -0.0147946 0.0178637  -0.00568274 0.0258515
0.1125 0.075 -0.0196896 0.012751  0.000529198 0.0170014
0.1875 0.075 -0.0117033 0.011551  0.01491 0.0142849
0.2625 0.075 -0.0253487 0.0110248  -0.0129961 0.0134371
0.3375 0.075 -0.0236054 0.0108362  -0.0023298 0.0128835
0.4125 0.075 -0.0396704 0.0106804  -0.0150338 0.012792
0.4875 0.075 -0.0541807 0.0107001  -0.00950019 0.0128607
0.5625 0.075 -0.0714976 0.0108162  -0.0011664 0.0130767
0.6375 0.075 -0.0794395 0.0109482  -0.0385621 0.0134774
0.7125 0.075 -0.0804233 0.0112855  -0.0218072 0.0139267
0.7875 0.075 -0.101256 0.0115097  -0.0214937 0.0145502
0.8625 0.075 -0.100828 0.0119429  -0.0424427 0.0156589
0.9375 0.075 -0.100511 0.0123879  -0.0610258 0.0167399
1.0125 0.075 -0.118979 0.0131088  -0.050322 0.0185601
1.125 0.15 -0.12162 0.0120434  -0.0627002 0.0162357
1.275 0.15 -0.142617 0.0138776  -0.053953 0.0201106
1.425 0.15 -0.142513 0.0164803  -0.0741557 0.0268498
1.6875 0.375 -0.160505 0.0178077  -0.103687 0.0290697


==> anc/fig14a/04GeV_v2_middleCent_ut08_withStoch.dat <==
 y^{(0)}  y^{(0)}_{width}  v_{2}^{HM}  v_{2}_{err}^{HM}  v_{2}^{HM_s}  v_{2}_{err}^{HM_s}  v_{2}^{SM}  v_{2}_{err}^{SM}  v_{2}^{SM_s}  v_{2}_{err}^{SM_s} 
-1.235 0.065 0.0846193 0.0119406 0.0694729 0.0121905 0.0459264 0.0114988 0.0300937 0.0120091 
-1.105 0.065 0.0568662 0.0115126 0.0732329 0.011774 0.0169242 0.0110097 0.0477821 0.0114892 
-0.975 0.065 0.0309791 0.0111847 0.0744489 0.0116581 0.00526115 0.0105939 0.0372132 0.0111678 
-0.845 0.065 0.00470932 0.0108727 0.0470998 0.0114396 -0.0058568 0.0102841 0.0333164 0.0109519 
-0.715 0.065 -0.00472106 0.0106275 0.0299573 0.0110756 -0.015152 0.0102465 0.0204389 0.0107366 
-0.585 0.065 -0.0175587 0.010389 8.9105e-05 0.0107943 -0.0183257 0.0101033 0.010259 0.0105901 
-0.455 0.065 -0.0508864 0.010064 -0.0356876 0.0104549 -0.0326628 0.00992419 -0.0198577 0.0102879 
-0.325 0.065 -0.0845914 0.00967874 -0.0716998 0.0100967 -0.0561332 0.00972703 -0.0436548 0.0100786 
-0.195 0.065 -0.104274 0.00938574 -0.0915838 0.00983104 -0.0656549 0.00946366 -0.0632782 0.0099307 
-0.065 0.065 -0.119931 0.00926966 -0.111571 0.00962403 -0.072249 0.00938329 -0.0672517 0.0099137 
0.065 0.065 -0.114193 0.00924507 -0.1149 0.00969299 -0.0687934 0.00934129 -0.0660934 0.00987826 
0.195 0.065 -0.104649 0.00943531 -0.0968333 0.00987035 -0.0664295 0.00947938 -0.0577287 0.00994043 
0.325 0.065 -0.0887272 0.00964903 -0.0640885 0.0101301 -0.0587316 0.00967554 -0.0441088 0.0101003 
0.455 0.065 -0.0494037 0.0100424 -0.0341453 0.0105459 -0.0346769 0.00995135 -0.0238335 0.0103226 
0.585 0.065 -0.0171247 0.0103987 -0.0103129 0.0108028 -0.0134478 0.010121 0.00110398 0.0105616 
0.715 0.065 -0.00869655 0.0106746 0.036689 0.0110697 -0.00955044 0.0101809 0.0211575 0.0107545 
0.845 0.065 0.0173455 0.010794 0.0565773 0.0112615 -0.000702852 0.010382 0.0387353 0.0108963 
0.975 0.065 0.0294944 0.0111195 0.0716685 0.0115275 0.00257388 0.0106186 0.036731 0.0112404 
1.105 0.065 0.0487383 0.011521 0.0641172 0.0118065 0.0202264 0.0108935 0.0465716 0.0114656 
1.235 0.065 0.0764443 0.0120715 0.0607074 0.0121469 0.034889 0.0114729 0.0530956 0.0121447 


==> anc/fig14b/1_5GeV_v2_middleCent_ut08_withStoch.dat <==
 y^{(0)}  y^{(0)}_{width}  v_{2}^{HM}  v_{2}_{err}^{HM}  v_{2}^{HM_s}  v_{2}_{err}^{HM_s}  v_{2}^{SM}  v_{2}_{err}^{SM}  v_{2}^{SM_s}  v_{2}_{err}^{SM_s} 
-1.235 0.065 0.068373 0.0111099 0.0467456 0.0124586 0.0376813 0.0117109 0.0257147 0.0121797 
-1.105 0.065 0.0467193 0.0107475 0.0579017 0.0114504 0.0203749 0.0108202 0.0258062 0.0110828 
-0.975 0.065 0.0374311 0.0105126 0.0453299 0.0110238 0.0210121 0.0104201 0.0389925 0.0106508 
-0.845 0.065 0.0373865 0.0102732 0.0373805 0.0107429 0.033912 0.010333 0.0279674 0.0105272 
-0.715 0.065 0.0230469 0.0100379 0.0215319 0.010601 0.0331778 0.0100888 0.0160501 0.0103452 
-0.585 0.065 0.0031082 0.0097205 0.00412865 0.0103909 0.0118998 0.00975705 0.00349274 0.0100668 
-0.455 0.065 -0.015625 0.00949614 -0.0190972 0.0101367 0.00146608 0.00960113 -0.00952346 0.00993936 
-0.325 0.065 -0.0322608 0.00927695 -0.0349411 0.00985138 -0.00357358 0.00942057 -0.0205476 0.00977019 
-0.195 0.065 -0.0418995 0.00911597 -0.0571023 0.00967966 -0.0131938 0.00930687 -0.0251879 0.0097332 
-0.065 0.065 -0.0496327 0.00905903 -0.0540079 0.00963015 -0.0210683 0.00929478 -0.0173146 0.0096481 
0.065 0.065 -0.0523558 0.00902441 -0.0471761 0.00963723 -0.0177934 0.00930116 -0.0356908 0.00970821 
0.195 0.065 -0.0456927 0.00911636 -0.0412317 0.00968525 -0.00703857 0.0093461 -0.0286161 0.00970433 
0.325 0.065 -0.0321111 0.00928103 -0.0316977 0.00984372 -0.00865478 0.00941147 -0.0108029 0.00981101 
0.455 0.065 -0.0137417 0.00948056 -0.0269284 0.0101145 0.00305672 0.00958302 -0.0086008 0.00991341 
0.585 0.065 -3.05166e-05 0.0097252 0.000970502 0.0103086 0.0205808 0.00979866 -0.00162723 0.0101319 
0.715 0.065 0.0241423 0.0100344 0.0218966 0.0106419 0.036058 0.0101158 0.0167689 0.0102663 
0.845 0.065 0.0367724 0.0103 0.0304231 0.010768 0.029773 0.0102831 0.030635 0.0104195 
0.975 0.065 0.0368883 0.0104876 0.0540526 0.0110919 0.0223511 0.0104536 0.0360617 0.0106338 
1.105 0.065 0.049518 0.0107553 0.0476179 0.0114491 0.0193269 0.0107007 0.0338672 0.0110299 
1.235 0.065 0.0694191 0.0111383 0.0517627 0.0123564 0.039562 0.0117201 0.0357314 0.0120975 


==> anc/fig15a/1_5GeV_v2_middleCent_ut04_withStoch.dat <==
 y^{(0)}  y^{(0)}_{width}  v_{2}^{HM}  v_{2}_{err}^{HM}  v_{2}^{HM_s}  v_{2}_{err}^{HM_s}  v_{2}^{SM}  v_{2}_{err}^{SM}  v_{2}^{SM_s}  v_{2}_{err}^{SM_s} 
-1.235 0.065 0.068373 0.0111099 0.0467456 0.0124586 0.0376813 0.0117109 0.0257147 0.0121797 
-1.105 0.065 0.0467193 0.0107475 0.0579017 0.0114504 0.0203749 0.0108202 0.0258062 0.0110828 
-0.975 0.065 0.0374311 0.0105126 0.0453299 0.0110238 0.0210121 0.0104201 0.0389925 0.0106508 
-0.845 0.065 0.0373865 0.0102732 0.0373805 0.0107429 0.033912 0.010333 0.0279674 0.0105272 
-0.715 0.065 0.0230469 0.0100379 0.0215319 0.010601 0.0331778 0.0100888 0.0160501 0.0103452 
-0.585 0.065 0.0031082 0.0097205 0.00412865 0.0103909 0.0118998 0.00975705 0.00349274 0.0100668 
-0.455 0.065 -0.015625 0.00949614 -0.0190972 0.0101367 0.00146608 0.00960113 -0.00952346 0.00993936 
-0.325 0.065 -0.0322608 0.00927695 -0.0349411 0.00985138 -0.00357358 0.00942057 -0.0205476 0.00977019 
-0.195 0.065 -0.0418995 0.00911597 -0.0571023 0.00967966 -0.0131938 0.00930687 -0.0251879 0.0097332 
-0.065 0.065 -0.0496327 0.00905903 -0.0540079 0.00963015 -0.0210683 0.00929478 -0.0173146 0.0096481 
0.065 0.065 -0.0523558 0.00902441 -0.0471761 0.00963723 -0.0177934 0.00930116 -0.0356908 0.00970821 
0.195 0.065 -0.0456927 0.00911636 -0.0412317 0.00968525 -0.00703857 0.0093461 -0.0286161 0.00970433 
0.325 0.065 -0.0321111 0.00928103 -0.0316977 0.00984372 -0.00865478 0.00941147 -0.0108029 0.00981101 
0.455 0.065 -0.0137417 0.00948056 -0.0269284 0.0101145 0.00305672 0.00958302 -0.0086008 0.00991341 
0.585 0.065 -3.05166e-05 0.0097252 0.000970502 0.0103086 0.0205808 0.00979866 -0.00162723 0.0101319 
0.715 0.065 0.0241423 0.0100344 0.0218966 0.0106419 0.036058 0.0101158 0.0167689 0.0102663 
0.845 0.065 0.0367724 0.0103 0.0304231 0.010768 0.029773 0.0102831 0.030635 0.0104195 
0.975 0.065 0.0368883 0.0104876 0.0540526 0.0110919 0.0223511 0.0104536 0.0360617 0.0106338 
1.105 0.065 0.049518 0.0107553 0.0476179 0.0114491 0.0193269 0.0107007 0.0338672 0.0110299 
1.235 0.065 0.0694191 0.0111383 0.0517627 0.0123564 0.039562 0.0117201 0.0357314 0.0120975 


==> anc/fig15b/1_5_v2_periCent_ut04_withStoch.dat <==
y^{(0)}  y^{(0)}_{width}  v_{2}^{HM}  v_{2}_{err}^{HM}  v_{2}^{HM_s}  v_{2}_{err}^{HM_s}  v_{2}^{SM}  v_{2}_{err}^{SM}  v_{2}^{SM_s}  v_{2}_{err}^{SM_s} 
-1.235 0.065 0.0549664 0.0141389 0.0401302 0.0155909 0.075984 0.0165474 0.0155308 0.0148352 
-1.105 0.065 0.0450951 0.012874 0.0506898 0.0137971 0.0487426 0.0140218 0.0164438 0.0128828 
-0.975 0.065 0.026618 0.0119742 0.015889 0.0126577 0.0469931 0.0128034 0.0116693 0.0120892 
-0.845 0.065 0.0142525 0.011567 0.0249795 0.0121981 0.0320433 0.0121091 0.0215359 0.0115985 
-0.715 0.065 -0.00111957 0.0111747 -0.0124274 0.0118014 0.0138847 0.0116305 0.00144772 0.0113005 
-0.585 0.065 -0.0250556 0.0107467 -0.0303328 0.0117514 0.00599715 0.0113449 -0.0166968 0.0112489 
-0.455 0.065 -0.0502928 0.0104737 -0.0572626 0.0115249 -0.0137269 0.0111354 -0.0353949 0.0110067 
-0.325 0.065 -0.0589134 0.0102779 -0.0783002 0.0113466 -0.0300625 0.0109588 -0.0415883 0.0109866 
-0.195 0.065 -0.0621457 0.0102569 -0.0810129 0.0113154 -0.0205179 0.0108109 -0.0447892 0.0108908 
-0.065 0.065 -0.0759742 0.0100942 -0.0878066 0.0111781 -0.0230872 0.0108108 -0.0576443 0.0109015 
0.065 0.065 -0.07719 0.010129 -0.0893532 0.0112606 -0.0203103 0.010849 -0.0417908 0.0108653 
0.195 0.065 -0.0674936 0.0101985 -0.0815271 0.0112641 -0.0420793 0.0108085 -0.0451827 0.0108582 
0.325 0.065 -0.0650822 0.0102825 -0.0620043 0.0113251 -0.0181048 0.0110089 -0.0369915 0.0109467 
0.455 0.065 -0.0537107 0.01052 -0.0613374 0.0115098 -0.00978573 0.0111378 -0.0262274 0.0109773 
0.585 0.065 -0.0253398 0.0108023 -0.0382024 0.0117382 0.000762997 0.0113652 -0.0249458 0.011117 
0.715 0.065 -0.00182435 0.0110297 -0.0105645 0.011885 0.0160961 0.0115774 -0.00514996 0.0113428 
0.845 0.065 0.0120403 0.0115683 0.00160077 0.0121798 0.0466522 0.0120094 0.0128872 0.0116394 
0.975 0.065 0.0255358 0.0118984 0.0254307 0.0127126 0.044483 0.0126885 0.0203837 0.0121145 
1.105 0.065 0.04277 0.0128039 0.0281676 0.0136312 0.0556193 0.0140325 0.0269245 0.0130183 
1.235 0.065 0.0753646 0.0142475 0.0528835 0.0157652 0.0681117 0.0166276 0.0270001 0.0149286 


==> anc/fig1a/hard_p_dep_M3.txt <==
# t[fm/c] rho_B[1/fm3] err[1/fm3]
-4.599999999999999645e+00 2.869880868300000044e-03 7.646792334649785117e-05
-4.400000000000000355e+00 3.337096701055555954e-03 8.750917841270861659e-05
-4.200000000000000178e+00 3.872431820000001024e-03 9.945941130288625130e-05
-4.000000000000000000e+00 4.488680683422222560e-03 1.123409909329617021e-04
-3.799999999999999822e+00 5.192050156044443997e-03 1.274596169095913777e-04
-3.600000000000000089e+00 5.985688655022221652e-03 1.441963113088338543e-04
-3.399999999999999911e+00 6.879365466155556129e-03 1.631264507622337556e-04
-3.200000000000000178e+00 7.893742130022222622e-03 1.835580512050919582e-04
-3.000000000000000000e+00 9.030687719933334218e-03 2.066164550744244209e-04
-2.799999999999999822e+00 1.030224267733333664e-02 2.320695465509625861e-04
-2.600000000000000089e+00 1.173227338394444708e-02 2.601995022328577531e-04
-2.399999999999999911e+00 1.331536876847777898e-02 2.896261396237620640e-04
-2.200000000000000178e+00 1.507438240526666126e-02 3.213356132982253684e-04
-2.000000000000000000e+00 1.702042420558889241e-02 3.567189314506580408e-04
-1.800000000000000044e+00 1.916738316982221496e-02 3.944629855536392333e-04
-1.600000000000000089e+00 2.152630337731110954e-02 4.352214800028846205e-04
-1.399999999999999911e+00 2.411035857558889439e-02 4.785360731795009794e-04
-1.199999999999999956e+00 2.692878820801111392e-02 5.258186322859295051e-04
-1.000000000000000000e+00 3.000278907137777715e-02 5.770466879655222281e-04
-8.000000000000000444e-01 3.333771399153333259e-02 6.297975106792682697e-04
-5.999999999999999778e-01 3.693114758827778510e-02 6.844817235525916697e-04
-4.000000000000000222e-01 4.080629500880000177e-02 7.415096653295967597e-04
-2.000000000000000111e-01 4.496472552889998336e-02 8.017494217325702366e-04
0.000000000000000000e+00 4.940921324526667546e-02 8.645277149672376746e-04
2.000000000000000111e-01 5.413877282502221888e-02 9.282135282692398738e-04
4.000000000000000222e-01 5.916261941093333560e-02 9.941573832020500229e-04
5.999999999999999778e-01 6.447712719151109384e-02 1.062530264983142748e-03
8.000000000000000444e-01 7.008202450252222493e-02 1.131790809328701202e-03
1.000000000000000000e+00 7.596052592605558040e-02 1.202029378577220645e-03
1.199999999999999956e+00 8.211379615483332950e-02 1.272189282996001158e-03
1.399999999999999911e+00 8.853235722894448045e-02 1.342574736225934191e-03
1.600000000000000089e+00 9.520022357196665508e-02 1.413146612654603805e-03
1.800000000000000044e+00 1.021116504108889045e-01 1.482058754720679038e-03
2.000000000000000000e+00 1.092391441826444237e-01 1.550015250525081656e-03
2.200000000000000178e+00 1.165697796783111279e-01 1.615439279489417051e-03
2.399999999999999911e+00 1.240998039835444350e-01 1.678917468552823099e-03
2.600000000000000089e+00 1.317993486463778230e-01 1.738914681586820879e-03
2.799999999999999822e+00 1.396507551659666724e-01 1.799977257166738990e-03
3.000000000000000000e+00 1.476210968694333381e-01 1.859149823619672725e-03
3.200000000000000178e+00 1.557095360926110950e-01 1.912592394742818579e-03
3.399999999999999911e+00 1.638765711630000288e-01 1.961187600690450592e-03
3.600000000000000089e+00 1.721145332676555506e-01 2.006283289433756240e-03
3.799999999999999822e+00 1.803896277759555744e-01 2.049280781805147209e-03
4.000000000000000000e+00 1.886533885937332622e-01 2.084388640057249342e-03
4.200000000000000178e+00 1.969100386332778008e-01 2.114152619588840522e-03
4.400000000000000355e+00 2.051320972867666792e-01 2.138682483124744460e-03
4.599999999999999645e+00 2.133012234434445153e-01 2.158655063729070841e-03
4.799999999999999822e+00 2.213678192298888792e-01 2.167337068430561647e-03
5.000000000000000000e+00 2.293003074983778200e-01 2.169468701067124843e-03
5.200000000000000178e+00 2.370872906347555875e-01 2.165107398639589970e-03
5.400000000000000355e+00 2.447197410177888166e-01 2.152069435374449977e-03
5.599999999999999645e+00 2.521332224638000441e-01 2.127955150655359232e-03
5.799999999999999822e+00 2.593002843587111084e-01 2.097313735826534641e-03
6.000000000000000000e+00 2.662597469810444872e-01 2.058773509635092661e-03
6.200000000000000178e+00 2.729428599307444636e-01 2.014243401466002132e-03
6.400000000000000355e+00 2.793555886930221832e-01 1.963931491903306206e-03
6.599999999999999645e+00 2.854304682490776957e-01 1.902656942810934540e-03
6.799999999999999822e+00 2.911806500612111881e-01 1.833638310833812747e-03
7.000000000000000000e+00 2.966313549894333823e-01 1.768767019659792539e-03
7.200000000000000178e+00 3.017263900375443675e-01 1.697993462194132865e-03
7.400000000000000355e+00 3.064693542461999765e-01 1.625047693776710900e-03
7.599999999999999645e+00 3.108701868100667842e-01 1.552329919732056652e-03
7.799999999999999822e+00 3.149512893341888664e-01 1.476402505430211062e-03
8.000000000000000000e+00 3.186699730484888748e-01 1.399874259977530342e-03
8.199999999999999289e+00 3.220339737531444091e-01 1.330842408330554748e-03
8.400000000000000355e+00 3.250404283530555216e-01 1.256434130332942205e-03
8.599999999999999645e+00 3.277260530122667048e-01 1.186547164032201052e-03
8.800000000000000711e+00 3.301001333579222097e-01 1.122002878395399151e-03
9.000000000000000000e+00 3.321663647541222564e-01 1.061650576763828457e-03
9.199999999999999289e+00 3.339408226930778434e-01 9.992230531840346885e-04
9.400000000000000355e+00 3.354259030268444408e-01 9.455762529465698866e-04
9.599999999999999645e+00 3.366652479626444094e-01 8.866843113285473570e-04
9.800000000000000711e+00 3.376607618548777556e-01 8.402652773483231061e-04
1.000000000000000000e+01 3.384292539108222919e-01 7.933641234291287500e-04
1.019999999999999929e+01 3.390120678408333754e-01 7.523636500638910965e-04
1.040000000000000036e+01 3.394243614584000479e-01 7.143390888101887283e-04
1.059999999999999964e+01 3.396651480624333641e-01 6.784398809956618129e-04
1.080000000000000071e+01 3.397799859870443973e-01 6.457208361244068167e-04
1.100000000000000000e+01 3.397610366337221466e-01 6.260241608464097406e-04
1.119999999999999929e+01 3.396407791224332340e-01 6.034191693210470961e-04
1.140000000000000036e+01 3.394536768802888238e-01 5.850548692348324408e-04
1.159999999999999964e+01 3.392025256917778342e-01 5.738042827798062141e-04
1.180000000000000071e+01 3.388996748504888301e-01 5.740228493161851847e-04
1.200000000000000000e+01 3.385579976965554794e-01 5.761111035610509299e-04
1.219999999999999929e+01 3.381938606041333673e-01 5.882706164464572519e-04
1.240000000000000036e+01 3.378283325392332781e-01 5.999722208271484995e-04
1.259999999999999964e+01 3.374412526377776889e-01 6.138851745349058371e-04
1.280000000000000071e+01 3.370415333655777945e-01 6.304305031822932158e-04
1.300000000000000000e+01 3.366547112498555760e-01 6.517482853246973082e-04
1.319999999999999929e+01 3.362934539066333994e-01 6.720870104106553338e-04
1.340000000000000036e+01 3.359422434920222300e-01 6.926934919694963675e-04
1.359999999999999964e+01 3.355814574279666895e-01 7.159488053039685801e-04
1.380000000000000071e+01 3.352504234832999752e-01 7.317997891837976212e-04
1.400000000000000000e+01 3.349351139835666236e-01 7.455667204199924571e-04
1.419999999999999929e+01 3.346161476763112597e-01 7.579027255537341403e-04
1.440000000000000036e+01 3.343231242105998979e-01 7.731607176842207043e-04
1.459999999999999964e+01 3.340414268333444792e-01 7.827826078493617607e-04
1.480000000000000071e+01 3.337806058275666343e-01 7.913812967660548365e-04
1.500000000000000000e+01 3.335326412492111148e-01 8.069849135578013042e-04
1.519999999999999929e+01 3.332859354721334211e-01 8.194249464559224443e-04
1.540000000000000036e+01 3.330478975811222431e-01 8.298594301712360457e-04
1.559999999999999964e+01 3.328285689923111135e-01 8.427134427728272259e-04
1.580000000000000071e+01 3.326084666322332573e-01 8.556713718096471038e-04
1.600000000000000000e+01 3.323867678259889713e-01 8.681086975184910222e-04
1.619999999999999929e+01 3.321383880700333191e-01 8.800580616676360272e-04
1.639999999999999858e+01 3.318661202087001549e-01 8.870447673833549125e-04
1.660000000000000142e+01 3.315716655831776882e-01 8.921754165143574436e-04
1.680000000000000071e+01 3.312721837734444730e-01 8.986563072916505229e-04
1.700000000000000000e+01 3.309245683917333425e-01 9.012804814059278882e-04
1.719999999999999929e+01 3.305414294384333429e-01 9.057425682033197522e-04
1.739999999999999858e+01 3.301156554701222268e-01 9.065560677212993650e-04
1.760000000000000142e+01 3.296456361635111687e-01 9.064154992976719344e-04
1.780000000000000071e+01 3.291151284263999499e-01 9.066372635463006277e-04
1.800000000000000000e+01 3.285203592617000345e-01 9.031268378316848616e-04
1.819999999999999929e+01 3.278828300962889908e-01 8.953568839443781270e-04
1.839999999999999858e+01 3.271847640720777495e-01 8.911105380954689780e-04
1.860000000000000142e+01 3.264001038072666949e-01 8.861540157316886296e-04
1.880000000000000071e+01 3.255481972059667273e-01 8.807209574911930867e-04
1.900000000000000000e+01 3.246131639677331537e-01 8.747864091980642231e-04
1.919999999999999929e+01 3.236015577221888484e-01 8.671303915068509461e-04
1.939999999999999858e+01 3.225243627379666411e-01 8.597391796073648859e-04
1.960000000000000142e+01 3.213669093139778221e-01 8.515491878914577652e-04
1.980000000000000071e+01 3.201253460607778600e-01 8.432318535232833593e-04
2.000000000000000000e+01 3.187841087086444869e-01 8.346214660402201044e-04
2.019999999999999929e+01 3.173524128152444557e-01 8.253596104137511311e-04
2.039999999999999858e+01 3.158400648477777128e-01 8.195645257054292232e-04
2.060000000000000142e+01 3.142139055468110009e-01 8.143826742504102750e-04
2.080000000000000071e+01 3.125078378836445014e-01 8.049750770992170762e-04
2.100000000000000000e+01 3.106820247469555540e-01 7.955172406294270084e-04
2.119999999999999929e+01 3.087593411743778105e-01 7.884104173000587882e-04
2.139999999999999858e+01 3.067384298544000298e-01 7.816520919187869027e-04
2.160000000000000142e+01 3.046130227617778186e-01 7.755190864423314959e-04
2.180000000000000071e+01 3.023713885838111848e-01 7.669521405695622820e-04
2.200000000000000000e+01 3.000263963042000270e-01 7.647163167438003790e-04
2.219999999999999929e+01 2.975784402149110330e-01 7.606538711951673542e-04
2.239999999999999858e+01 2.950116924855110678e-01 7.571711998377741006e-04
2.260000000000000142e+01 2.923208514524667234e-01 7.553846656287468942e-04
2.280000000000000071e+01 2.895270543623666981e-01 7.542363930877295014e-04
2.300000000000000000e+01 2.865979966682666302e-01 7.515971778578455376e-04
2.319999999999999929e+01 2.835656242254999126e-01 7.475269300239415242e-04
2.339999999999999858e+01 2.804161134899445518e-01 7.449993954902141323e-04
2.360000000000000142e+01 2.771666840522111763e-01 7.406920553098685989e-04
2.380000000000000071e+01 2.738257923061109822e-01 7.374394403780815468e-04
2.400000000000000000e+01 2.703714303579554668e-01 7.344945253538239524e-04
2.419999999999999929e+01 2.668211630655666355e-01 7.331939071874721010e-04
2.439999999999999858e+01 2.631908176371666186e-01 7.318149849775451750e-04
2.460000000000000142e+01 2.594777915484886566e-01 7.311992570690680491e-04
2.480000000000000071e+01 2.556819276974444666e-01 7.308934768361468855e-04
2.500000000000000000e+01 2.518259243415999493e-01 7.303459453710635244e-04
2.519999999999999929e+01 2.478980921496333201e-01 7.313307276960252703e-04
2.539999999999999858e+01 2.439081894354555857e-01 7.337400391652373292e-04
2.560000000000000142e+01 2.398651536967889020e-01 7.359256404216261158e-04
2.580000000000000071e+01 2.357848644830222162e-01 7.379205825373538405e-04
2.600000000000000000e+01 2.316494058780888543e-01 7.419866118161364162e-04
2.619999999999999929e+01 2.274885221750777842e-01 7.454930553684885070e-04
2.639999999999999858e+01 2.232968829512333164e-01 7.509582338228765631e-04
2.660000000000000142e+01 2.190895478000999264e-01 7.585153845180843358e-04
2.680000000000000071e+01 2.148711929103000184e-01 7.654086893366801592e-04
2.700000000000000000e+01 2.106471096498444551e-01 7.723570548349734674e-04
2.719999999999999929e+01 2.064234080741999544e-01 7.780186405365299620e-04
2.739999999999999858e+01 2.022024793076555305e-01 7.870584379247668556e-04
2.760000000000000142e+01 1.979968883395444301e-01 7.958634168004069661e-04
2.780000000000000071e+01 1.938130051224555561e-01 8.052444835496152696e-04
2.800000000000000000e+01 1.896580230270444589e-01 8.119171937290595945e-04
2.819999999999999929e+01 1.855273029109666960e-01 8.187419261132110760e-04
2.839999999999999858e+01 1.814313629061999333e-01 8.270791744239700460e-04
2.860000000000000142e+01 1.773789779146666412e-01 8.346212315217596805e-04
2.880000000000000071e+01 1.733843826490111817e-01 8.419075654230894542e-04
2.900000000000000000e+01 1.694428934586666158e-01 8.490147886287122874e-04
2.919999999999999929e+01 1.655629337178778082e-01 8.551274364258488157e-04
2.939999999999999858e+01 1.617403806940333200e-01 8.600458597753494767e-04
2.960000000000000142e+01 1.579881442797888835e-01 8.659720286487551438e-04
2.980000000000000071e+01 1.542961633355778017e-01 8.703436551150587567e-04
3.000000000000000000e+01 1.506700692057999225e-01 8.751342605922253839e-04
3.019999999999999929e+01 1.471301584783222260e-01 8.786034264568570685e-04
3.039999999999999858e+01 1.436629865401111428e-01 8.808756439600924290e-04
3.060000000000000142e+01 1.402797475664333549e-01 8.824864751884928639e-04
3.080000000000000071e+01 1.369751156627999622e-01 8.843547835619594132e-04
3.100000000000000000e+01 1.337480347336555964e-01 8.846912921370366249e-04
3.119999999999999929e+01 1.306038752670110881e-01 8.847985063921742950e-04
3.139999999999999858e+01 1.275344998965556031e-01 8.847711769492198333e-04
3.160000000000000142e+01 1.245484709667777634e-01 8.835556881716821352e-04
3.180000000000000071e+01 1.216416206086777668e-01 8.810363530997313919e-04
3.200000000000000000e+01 1.188070310351777431e-01 8.789250335947427833e-04
3.220000000000000284e+01 1.160515193933666644e-01 8.770041056318806511e-04
3.239999999999999858e+01 1.133649633473555324e-01 8.747794575133761505e-04
3.260000000000000142e+01 1.107587323735777507e-01 8.720051202801943572e-04
3.279999999999999716e+01 1.082203578325333232e-01 8.687422871204847612e-04
3.300000000000000000e+01 1.057486587788221966e-01 8.644854535778537848e-04
3.320000000000000284e+01 1.033452540366222167e-01 8.611004150168935240e-04
3.339999999999999858e+01 1.010036747520888650e-01 8.583495473455977779e-04
3.360000000000000142e+01 9.873075268564442120e-02 8.558364745543312795e-04
3.379999999999999716e+01 9.652335992680001475e-02 8.518975834722012242e-04
3.400000000000000000e+01 9.436993206238887544e-02 8.490668321563651835e-04
3.420000000000000284e+01 9.227428237417774348e-02 8.461921330616880297e-04
3.439999999999999858e+01 9.023562563584447416e-02 8.434124305137248026e-04
3.460000000000000142e+01 8.825186883088888268e-02 8.408777619802267110e-04
3.479999999999999716e+01 8.632006409636668043e-02 8.375062553701954904e-04
3.500000000000000000e+01 8.443922206981112344e-02 8.341201158517156343e-04
3.520000000000000284e+01 8.260141046936667064e-02 8.300990774599487695e-04
3.539999999999999858e+01 8.081559606453332656e-02 8.271125770405766357e-04
3.560000000000000142e+01 7.907578636877778122e-02 8.238928118736827625e-04
3.579999999999999716e+01 7.738175105796669950e-02 8.215367616236624558e-04
3.600000000000000000e+01 7.573081373205556299e-02 8.189060526983341906e-04
3.620000000000000284e+01 7.411449910481110459e-02 8.155620755978901801e-04
3.639999999999999858e+01 7.254003690483339095e-02 8.125916697522623166e-04
3.660000000000000142e+01 7.100681869631110532e-02 8.098019904184946887e-04
3.679999999999999716e+01 6.950620678689999055e-02 8.067241625556647667e-04
3.700000000000000000e+01 6.804391172181108172e-02 8.041808728939057451e-04
3.720000000000000284e+01 6.661077033437774741e-02 8.004112891796576548e-04
3.739999999999999858e+01 6.521239919670000773e-02 7.968264710117206650e-04
3.760000000000000142e+01 6.385390926493335340e-02 7.940903568900031274e-04
3.779999999999999716e+01 6.252116640576667328e-02 7.911846735259030249e-04
3.800000000000000000e+01 6.122102339325555254e-02 7.876091057451496029e-04
3.820000000000000284e+01 5.995152411963333705e-02 7.841933916029397234e-04
3.839999999999999858e+01 5.871042124111112287e-02 7.807273526930419210e-04
3.860000000000000142e+01 5.749915899374443556e-02 7.775381242282724528e-04
3.879999999999999716e+01 5.631213795202221623e-02 7.737998014664363312e-04
3.900000000000000000e+01 5.515546911851110928e-02 7.695817109088450058e-04
3.920000000000000284e+01 5.402230032598888398e-02 7.655731816933742913e-04
3.939999999999999858e+01 5.291754407731111276e-02 7.615293422432588451e-04
3.960000000000000142e+01 5.183588517860000799e-02 7.569765315361107237e-04
3.979999999999999716e+01 5.077599646217777207e-02 7.520703327618486487e-04
4.000000000000000000e+01 4.974284792614443174e-02 7.473360651052182290e-04
4.020000000000000284e+01 4.873404019071111287e-02 7.425707593442630464e-04
4.039999999999999858e+01 4.774682480714444871e-02 7.377573398148262523e-04
4.060000000000000142e+01 4.678248236113333181e-02 7.326714776624300689e-04
4.079999999999999716e+01 4.583933607436668084e-02 7.277709148689405667e-04
4.100000000000000000e+01 4.491792958508888933e-02 7.227536390546667388e-04
4.120000000000000284e+01 4.401579157124444613e-02 7.174762934063628854e-04
4.139999999999999858e+01 4.313668819143334776e-02 7.124574161668084790e-04
4.160000000000000142e+01 4.227904496235555809e-02 7.063140557436212944e-04
4.179999999999999716e+01 4.144151498794444027e-02 7.003815489566544679e-04
4.200000000000000000e+01 4.062279027001110959e-02 6.949772588229691846e-04
4.220000000000000284e+01 3.981979278365555680e-02 6.895019761012768705e-04
4.239999999999999858e+01 3.903646775991110457e-02 6.841393284433502659e-04
4.260000000000000142e+01 3.827215084077776469e-02 6.785215124514977578e-04
4.279999999999999716e+01 3.752493567251111856e-02 6.727166648411829356e-04
4.300000000000000000e+01 3.679375353808890525e-02 6.667412610373802881e-04
4.320000000000000284e+01 3.607761439091110994e-02 6.611244419624601404e-04
4.339999999999999858e+01 3.538157961798887169e-02 6.550644930690694215e-04
4.360000000000000142e+01 3.469710207813334057e-02 6.489378365524279537e-04
4.379999999999999716e+01 3.402737611724444139e-02 6.433915750318529650e-04
4.400000000000000000e+01 3.337503572668888002e-02 6.373990487983960699e-04
4.420000000000000284e+01 3.273849364986668176e-02 6.312226500471002089e-04
4.439999999999999858e+01 3.211640309822220984e-02 6.252532697008741404e-04
4.460000000000000142e+01 3.150686876505555400e-02 6.190682314559571185e-04
4.479999999999999716e+01 3.091239378917777850e-02 6.124668722480672723e-04
4.500000000000000000e+01 3.032741109569999857e-02 6.060174072970210156e-04
4.520000000000000284e+01 2.975936330496666005e-02 5.996451182581607467e-04
4.539999999999999858e+01 2.920185854907777351e-02 5.931891142281631038e-04
4.560000000000000142e+01 2.865741834512222294e-02 5.871075080511388260e-04
4.579999999999999716e+01 2.812506446925555278e-02 5.806493329799716427e-04
4.600000000000000000e+01 2.760210762723332850e-02 5.743105212825427072e-04
4.620000000000000284e+01 2.709127526646666270e-02 5.676970937713795868e-04
4.639999999999999858e+01 2.659425869720000515e-02 5.612807134284723788e-04
4.660000000000000142e+01 2.610558731581111985e-02 5.548893676346972406e-04
4.679999999999999716e+01 2.563081686871111070e-02 5.483129389068110409e-04
4.700000000000000000e+01 2.516526606410000519e-02 5.418915640544214084e-04
4.720000000000000284e+01 2.470769872045555302e-02 5.357196534527361876e-04
4.739999999999999858e+01 2.426215749463333723e-02 5.294709975430670137e-04
4.760000000000000142e+01 2.382575950287777605e-02 5.231595179541457565e-04
4.779999999999999716e+01 2.339855079591110845e-02 5.170083474384929139e-04
4.800000000000000000e+01 2.298126865545554662e-02 5.108533020811061379e-04
4.820000000000000284e+01 2.257418491997777860e-02 5.048313479720892586e-04
4.839999999999999858e+01 2.217443767037778277e-02 4.984525059813239281e-04
4.860000000000000142e+01 2.178234551437778152e-02 4.922340181782133058e-04
4.879999999999999716e+01 2.140047215652222251e-02 4.862881257864149517e-04
4.900000000000000000e+01 2.102675415020000341e-02 4.801827159161382798e-04
4.920000000000000284e+01 2.066198106667777035e-02 4.741440708725874948e-04
4.939999999999999858e+01 2.030223875436666658e-02 4.682975414947852691e-04
4.960000000000000142e+01 1.995283413918888873e-02 4.624158629199903291e-04
4.979999999999999716e+01 1.961129636553332958e-02 4.566817726974582779e-04


==> anc/fig1a/hard_p_dep_M4.txt <==
# t[fm/c] rho_B[1/fm3] err[1/fm3]
-4.599999999999999645e+00 5.030480927011112338e-03 1.002848799157114918e-04
-4.400000000000000355e+00 5.859441264322222918e-03 1.153469565178093790e-04
-4.200000000000000178e+00 6.810682088622222602e-03 1.332981886898870218e-04
-4.000000000000000000e+00 7.890653671966669017e-03 1.526437812776145929e-04
-3.799999999999999822e+00 9.112134138922221849e-03 1.750993222439892086e-04
-3.600000000000000089e+00 1.048900930114444671e-02 1.990132200024974753e-04
-3.399999999999999911e+00 1.203391383127777776e-02 2.264514324849900041e-04
-3.200000000000000178e+00 1.376545183683333499e-02 2.568501051748218501e-04
-3.000000000000000000e+00 1.569800947954443776e-02 2.889494488968650881e-04
-2.799999999999999822e+00 1.785068803899999418e-02 3.235930472919332310e-04
-2.600000000000000089e+00 2.023466839229999883e-02 3.629794088779104608e-04
-2.399999999999999911e+00 2.286338998207778153e-02 4.041982072701672652e-04
-2.200000000000000178e+00 2.575526987819999961e-02 4.491138519071209722e-04
-2.000000000000000000e+00 2.892399124908889493e-02 4.954384086221056164e-04
-1.800000000000000044e+00 3.238327262333332707e-02 5.446982706739365333e-04
-1.600000000000000089e+00 3.615146082637776814e-02 5.971840434415078306e-04
-1.399999999999999911e+00 4.022842386256667013e-02 6.514346078919054303e-04
-1.199999999999999956e+00 4.463502453519999080e-02 7.076973375151481786e-04
-1.000000000000000000e+00 4.936653679084444801e-02 7.648475516320920329e-04
-8.000000000000000444e-01 5.443142749925555801e-02 8.244955783577078215e-04
-5.999999999999999778e-01 5.984220902323333230e-02 8.837652954120713304e-04
-4.000000000000000222e-01 6.558265895957776648e-02 9.431611396915405392e-04
-2.000000000000000111e-01 7.166359073962223769e-02 1.003125297221493838e-03
0.000000000000000000e+00 7.807196530476669116e-02 1.060605635448935713e-03
2.000000000000000111e-01 8.480068682515555512e-02 1.118309076470676636e-03
4.000000000000000222e-01 9.183652294523335369e-02 1.177280362151842752e-03
5.999999999999999778e-01 9.916598717028884957e-02 1.232757402505947533e-03
8.000000000000000444e-01 1.067584437752333443e-01 1.285844117195339550e-03
1.000000000000000000e+00 1.146262213738777624e-01 1.335179165887117334e-03
1.199999999999999956e+00 1.227195479582555426e-01 1.384807082796436859e-03
1.399999999999999911e+00 1.310090102168444959e-01 1.429733582400572953e-03
1.600000000000000089e+00 1.394859350808222431e-01 1.472174704862056231e-03
1.800000000000000044e+00 1.481127949478889261e-01 1.510447462308336626e-03
2.000000000000000000e+00 1.568540735624777971e-01 1.542076102020522102e-03
2.200000000000000178e+00 1.656882949235888580e-01 1.570463071577911807e-03
2.399999999999999911e+00 1.745770573469444253e-01 1.595146676227440340e-03
2.600000000000000089e+00 1.835136695156777686e-01 1.612323110001437788e-03
2.799999999999999822e+00 1.924486646965555547e-01 1.626841971639873775e-03
3.000000000000000000e+00 2.013584767574555512e-01 1.638298012068197191e-03
3.200000000000000178e+00 2.102191925320777977e-01 1.646587354236126030e-03
3.399999999999999911e+00 2.189755306482777109e-01 1.647713757888524160e-03
3.600000000000000089e+00 2.275983613065666600e-01 1.638990400699514042e-03
3.799999999999999822e+00 2.361110061116999670e-01 1.627159203754573961e-03
4.000000000000000000e+00 2.444480635841666805e-01 1.604995959621743299e-03
4.200000000000000178e+00 2.525836824327111207e-01 1.582266088543757970e-03
4.400000000000000355e+00 2.604796869310443408e-01 1.554556106086637428e-03
4.599999999999999645e+00 2.681137995939557039e-01 1.515796935972244614e-03
4.799999999999999822e+00 2.754606611696333029e-01 1.471259450360795033e-03
5.000000000000000000e+00 2.824842323781110998e-01 1.422225678094298862e-03
5.200000000000000178e+00 2.891640717947111527e-01 1.370042247692429853e-03
5.400000000000000355e+00 2.955253184704111358e-01 1.317570191869805746e-03
5.599999999999999645e+00 3.015215443574333354e-01 1.256638088700068366e-03
5.799999999999999822e+00 3.071345969252223251e-01 1.195350217252591322e-03
6.000000000000000000e+00 3.123808837004444783e-01 1.127972061422636597e-03
6.200000000000000178e+00 3.172579691015333103e-01 1.060406419413418991e-03
6.400000000000000355e+00 3.216999763808000012e-01 9.936120937572645931e-04
6.599999999999999645e+00 3.257846186791332754e-01 9.264005198432029558e-04
6.799999999999999822e+00 3.294572090331223113e-01 8.590914077291252884e-04
7.000000000000000000e+00 3.327667708054000140e-01 7.959412605466636590e-04
7.200000000000000178e+00 3.357222474487334130e-01 7.343304601568188426e-04
7.400000000000000355e+00 3.383759122360555094e-01 6.836655671862973535e-04
7.599999999999999645e+00 3.407054516651888965e-01 6.382738851337006747e-04
7.799999999999999822e+00 3.427398094924666294e-01 5.982098782673765137e-04
8.000000000000000000e+00 3.445073481061444176e-01 5.622383663236691590e-04
8.199999999999999289e+00 3.460519676876223083e-01 5.251460272317948251e-04
8.400000000000000355e+00 3.473789933495889382e-01 5.020301775898498246e-04
8.599999999999999645e+00 3.484964405450777791e-01 4.840808231599407776e-04
8.800000000000000711e+00 3.494281456544778286e-01 4.706977342559453344e-04
9.000000000000000000e+00 3.501799498298110436e-01 4.669054253652593352e-04
9.199999999999999289e+00 3.507775453986555214e-01 4.671613112174732418e-04
9.400000000000000355e+00 3.512707715709000311e-01 4.713191568076151696e-04
9.599999999999999645e+00 3.516344236273111767e-01 4.805316394822285340e-04
9.800000000000000711e+00 3.519230908389000545e-01 4.852011782778465785e-04
1.000000000000000000e+01 3.521191053050445330e-01 4.982070907698939568e-04
1.019999999999999929e+01 3.522554900913222875e-01 5.069023315587742979e-04
1.040000000000000036e+01 3.523464347703555433e-01 5.116299804645935102e-04
1.059999999999999964e+01 3.523822453702110669e-01 5.241631244862298257e-04
1.080000000000000071e+01 3.523917104012888601e-01 5.330234835836580171e-04
1.100000000000000000e+01 3.523566578908777780e-01 5.446400706739074711e-04
1.119999999999999929e+01 3.523196857294111362e-01 5.546350587542007689e-04
1.140000000000000036e+01 3.522551475307555413e-01 5.611199179370568836e-04
1.159999999999999964e+01 3.521854945710444218e-01 5.669621233570076163e-04
1.180000000000000071e+01 3.521250761993334200e-01 5.738187766983694933e-04
1.200000000000000000e+01 3.520519741042554829e-01 5.815841957362209670e-04
1.219999999999999929e+01 3.519860765770998490e-01 5.877487558817208468e-04
1.240000000000000036e+01 3.519078435803110194e-01 5.940694624355869142e-04
1.259999999999999964e+01 3.518648864376111574e-01 5.973878361804523581e-04
1.280000000000000071e+01 3.518005376867889278e-01 5.980795581707768014e-04
1.300000000000000000e+01 3.517561582301445000e-01 6.014709279336373721e-04
1.319999999999999929e+01 3.517346217228112804e-01 6.028810283847845300e-04
1.340000000000000036e+01 3.517350982764556599e-01 6.115245824993668922e-04
1.359999999999999964e+01 3.517667658724666913e-01 6.143376054509843342e-04
1.380000000000000071e+01 3.517975003423445268e-01 6.216422198846362646e-04
1.400000000000000000e+01 3.518463830358665723e-01 6.254256266322361004e-04
1.419999999999999929e+01 3.519280253802667402e-01 6.346689692775027859e-04
1.440000000000000036e+01 3.520115807342889536e-01 6.424818199194280103e-04
1.459999999999999964e+01 3.521310312165888967e-01 6.532005691589554738e-04
1.480000000000000071e+01 3.522770061608555547e-01 6.626278561691108107e-04
1.500000000000000000e+01 3.524457192270998296e-01 6.766646419084610623e-04
1.519999999999999929e+01 3.526484649637555147e-01 6.880993604678624408e-04
1.540000000000000036e+01 3.528584490876778279e-01 7.019849600839964685e-04
1.559999999999999964e+01 3.530828606969000361e-01 7.136861962501831478e-04
1.580000000000000071e+01 3.532916983065887973e-01 7.313530250879395544e-04
1.600000000000000000e+01 3.534881584844444813e-01 7.477458097341501374e-04
1.619999999999999929e+01 3.536966216193555002e-01 7.623605124079062658e-04
1.639999999999999858e+01 3.538809100511443595e-01 7.777117774140990735e-04
1.660000000000000142e+01 3.540585132030888982e-01 7.956956077687447459e-04
1.680000000000000071e+01 3.542029416463109981e-01 8.157554927216722042e-04
1.700000000000000000e+01 3.543078451509444893e-01 8.361827812678835964e-04
1.719999999999999929e+01 3.543694181149000255e-01 8.530148054150063107e-04
1.739999999999999858e+01 3.543539405435222056e-01 8.702464246263809074e-04
1.760000000000000142e+01 3.542632469797554751e-01 8.880950029166905305e-04
1.780000000000000071e+01 3.540887134756111054e-01 9.051409041770484701e-04
1.800000000000000000e+01 3.538082217043333477e-01 9.188766768159509430e-04
1.819999999999999929e+01 3.534075714154666370e-01 9.307371102691902121e-04
1.839999999999999858e+01 3.529025428571443967e-01 9.399648957812623733e-04
1.860000000000000142e+01 3.522508344508444300e-01 9.476075546953951351e-04
1.880000000000000071e+01 3.514627457019444678e-01 9.502286075891446969e-04
1.900000000000000000e+01 3.505115895251777469e-01 9.484576927063574333e-04
1.919999999999999929e+01 3.494069492836222590e-01 9.419177910346212840e-04
1.939999999999999858e+01 3.481245598277222242e-01 9.312118160395914087e-04
1.960000000000000142e+01 3.466962462201887973e-01 9.157558556675323563e-04
1.980000000000000071e+01 3.450741624571444510e-01 8.938069889161722858e-04
2.000000000000000000e+01 3.432516152290220890e-01 8.689844459893813306e-04
2.019999999999999929e+01 3.412670818021998342e-01 8.420562754743169580e-04
2.039999999999999858e+01 3.390895340789666368e-01 8.079506875737030389e-04
2.060000000000000142e+01 3.367331275748777220e-01 7.719645858010232330e-04
2.080000000000000071e+01 3.342101978822777375e-01 7.320500083954026857e-04
2.100000000000000000e+01 3.315191053704332758e-01 6.883854614502870695e-04
2.119999999999999929e+01 3.286604729675332570e-01 6.392516345204719407e-04
2.139999999999999858e+01 3.256481929388332364e-01 5.929253117690062337e-04
2.160000000000000142e+01 3.224946995925889737e-01 5.421266764812913194e-04
2.180000000000000071e+01 3.192201555846556071e-01 4.910330976001627467e-04
2.200000000000000000e+01 3.158192318092444828e-01 4.420119229792639475e-04
2.219999999999999929e+01 3.123070253350333503e-01 3.945497745784418663e-04
2.239999999999999858e+01 3.086812674664111134e-01 3.533136062169235127e-04
2.260000000000000142e+01 3.049687736195110799e-01 3.196497989830183388e-04
2.280000000000000071e+01 3.011599582385222074e-01 2.944808162767672752e-04
2.300000000000000000e+01 2.972910602084889997e-01 2.789823333746771950e-04
2.319999999999999929e+01 2.933565801154443542e-01 2.759340814140929469e-04
2.339999999999999858e+01 2.893594862370555409e-01 2.853894167437357539e-04
2.360000000000000142e+01 2.853294745965777035e-01 3.007611138435599342e-04
2.380000000000000071e+01 2.812597711480888663e-01 3.225292232476562569e-04
2.400000000000000000e+01 2.771763893433777937e-01 3.465578494829741935e-04
2.419999999999999929e+01 2.730712285666110906e-01 3.699440197073892924e-04
2.439999999999999858e+01 2.689432719150777751e-01 3.940191498590720474e-04
2.460000000000000142e+01 2.647963736457110695e-01 4.168657970288029159e-04
2.480000000000000071e+01 2.606512586854777824e-01 4.344118514804021355e-04
2.500000000000000000e+01 2.564981285494331020e-01 4.508399880805823308e-04
2.519999999999999929e+01 2.523485598859331325e-01 4.643765003899728524e-04
2.539999999999999858e+01 2.482155637450444430e-01 4.757092780298143356e-04
2.560000000000000142e+01 2.440923534770555736e-01 4.830499919755242813e-04
2.580000000000000071e+01 2.399794620467333162e-01 4.881817189738637554e-04
2.600000000000000000e+01 2.358796043359667194e-01 4.906378275333759566e-04
2.619999999999999929e+01 2.317997920029444547e-01 4.885479947003191657e-04
2.639999999999999858e+01 2.277322937035222428e-01 4.836690751258672176e-04
2.660000000000000142e+01 2.236848782994556306e-01 4.786666273092581286e-04
2.680000000000000071e+01 2.196511296168888738e-01 4.689953459414248032e-04
2.700000000000000000e+01 2.156388791287555395e-01 4.566721559923031483e-04
2.719999999999999929e+01 2.116496489203888998e-01 4.457261557183210174e-04
2.739999999999999858e+01 2.076840668858444816e-01 4.318566772455185564e-04
2.760000000000000142e+01 2.037513500139999933e-01 4.170301786646523918e-04
2.780000000000000071e+01 1.998311599810333739e-01 4.025189967219178753e-04
2.800000000000000000e+01 1.959465646252222248e-01 3.864324147302265907e-04
2.819999999999999929e+01 1.920986741312444013e-01 3.700260195741528159e-04
2.839999999999999858e+01 1.882869910433111194e-01 3.537748493887559495e-04
2.860000000000000142e+01 1.845022550505333314e-01 3.376042620544900618e-04
2.880000000000000071e+01 1.807580995866999996e-01 3.224880762285227951e-04
2.900000000000000000e+01 1.770428927158666510e-01 3.075966811678202155e-04
2.919999999999999929e+01 1.733834780691889121e-01 2.938658962952004727e-04
2.939999999999999858e+01 1.697713051845333998e-01 2.805760379412185722e-04
2.960000000000000142e+01 1.662062176620555942e-01 2.691587926575122460e-04
2.980000000000000071e+01 1.626944607596666759e-01 2.595756028321016275e-04
3.000000000000000000e+01 1.592376236021333658e-01 2.517370031620633631e-04
3.019999999999999929e+01 1.558452027749222257e-01 2.463371053911572370e-04
3.039999999999999858e+01 1.525016365951110398e-01 2.424894146507077333e-04
3.060000000000000142e+01 1.492234312358221848e-01 2.397072431866519959e-04
3.080000000000000071e+01 1.460186700630110579e-01 2.381635393364897515e-04
3.100000000000000000e+01 1.428718805793111335e-01 2.367507405521709180e-04
3.119999999999999929e+01 1.397856653457555665e-01 2.373002628089724143e-04
3.139999999999999858e+01 1.367723785116000124e-01 2.371738122702228991e-04
3.160000000000000142e+01 1.338219412737000347e-01 2.382333268546155244e-04
3.180000000000000071e+01 1.309415701786778019e-01 2.399611720207974429e-04
3.200000000000000000e+01 1.281288139725444419e-01 2.424058947242281722e-04
3.220000000000000284e+01 1.253856349725333275e-01 2.434596432143149415e-04
3.239999999999999858e+01 1.227048765950333187e-01 2.455218157945680845e-04
3.260000000000000142e+01 1.200948972198777887e-01 2.482272223673858509e-04
3.279999999999999716e+01 1.175573044269777739e-01 2.509128689666129119e-04
3.300000000000000000e+01 1.150838936486555664e-01 2.543069004191033603e-04
3.320000000000000284e+01 1.126740430743111143e-01 2.571825435442401126e-04
3.339999999999999858e+01 1.103283433397333202e-01 2.595346460932633752e-04
3.360000000000000142e+01 1.080437340807222507e-01 2.617114575098226990e-04
3.379999999999999716e+01 1.058236431845666625e-01 2.640050815348906461e-04
3.400000000000000000e+01 1.036651103022111220e-01 2.661410164136115844e-04
3.420000000000000284e+01 1.015609473844666655e-01 2.681870354885380241e-04
3.439999999999999858e+01 9.951838145811109371e-02 2.698135310746129834e-04
3.460000000000000142e+01 9.752565060863334356e-02 2.714778630334781814e-04
3.479999999999999716e+01 9.558890152351112723e-02 2.730027844476802068e-04
3.500000000000000000e+01 9.370670257596665220e-02 2.746460508938178865e-04
3.520000000000000284e+01 9.187409570066666642e-02 2.768206945442072448e-04
3.539999999999999858e+01 9.009276790912225386e-02 2.785231739508884459e-04
3.560000000000000142e+01 8.835991995493333584e-02 2.804782282178721383e-04
3.579999999999999716e+01 8.666905175132222361e-02 2.810415515313388233e-04
3.600000000000000000e+01 8.502177336606665803e-02 2.817413785032294761e-04
3.620000000000000284e+01 8.342564349996667294e-02 2.832592412775354466e-04
3.639999999999999858e+01 8.186999734360002334e-02 2.837884737813575579e-04
3.660000000000000142e+01 8.035363351483336414e-02 2.851827722993853400e-04
3.679999999999999716e+01 7.887723824146666840e-02 2.857643178193040065e-04
3.700000000000000000e+01 7.743616650578892535e-02 2.866438558351915066e-04
3.720000000000000284e+01 7.603065552256667303e-02 2.866453010085693925e-04
3.739999999999999858e+01 7.466246544694442322e-02 2.866500463535321254e-04
3.760000000000000142e+01 7.332373034415555491e-02 2.868184060576535834e-04
3.779999999999999716e+01 7.201607314828886719e-02 2.867181433253685970e-04
3.800000000000000000e+01 7.074342238585555609e-02 2.870249291095975080e-04
3.820000000000000284e+01 6.949690998184446245e-02 2.869854420626214981e-04
3.839999999999999858e+01 6.828392979832222098e-02 2.873263329351155321e-04
3.860000000000000142e+01 6.709965298852223203e-02 2.879022758911221587e-04
3.879999999999999716e+01 6.594371848797779545e-02 2.884500523004256459e-04
3.900000000000000000e+01 6.481016172282223764e-02 2.893441221780724821e-04
3.920000000000000284e+01 6.370095115267777885e-02 2.899003331110313795e-04
3.939999999999999858e+01 6.262060307279998517e-02 2.904445366903667895e-04
3.960000000000000142e+01 6.156251832790002321e-02 2.915690158074680052e-04
3.979999999999999716e+01 6.052567813706667688e-02 2.919683838154217537e-04
4.000000000000000000e+01 5.951133105207778023e-02 2.929344897654107471e-04
4.020000000000000284e+01 5.852203496102219987e-02 2.934288707312959679e-04
4.039999999999999858e+01 5.755085639399999675e-02 2.943183231838334920e-04
4.060000000000000142e+01 5.660161791726668612e-02 2.951156619842935360e-04
4.079999999999999716e+01 5.567313191596666433e-02 2.961126270048084386e-04
4.100000000000000000e+01 5.476137468184442969e-02 2.973275111687636294e-04
4.120000000000000284e+01 5.386997268843331937e-02 2.982796619457788790e-04
4.139999999999999858e+01 5.299627716312223236e-02 2.991396802708556749e-04
4.160000000000000142e+01 5.214209186530002066e-02 3.000275994720058006e-04
4.179999999999999716e+01 5.130554460189998278e-02 3.015993579912946455e-04
4.200000000000000000e+01 5.048307387563331222e-02 3.030485815845411490e-04
4.220000000000000284e+01 4.967790195595556124e-02 3.042362022826404456e-04
4.239999999999999858e+01 4.889192408060000911e-02 3.053345213891524887e-04
4.260000000000000142e+01 4.812081666304445643e-02 3.065882660888512019e-04
4.279999999999999716e+01 4.736293417247775667e-02 3.071093944105449309e-04
4.300000000000000000e+01 4.662044162732224134e-02 3.078439120125050945e-04
4.320000000000000284e+01 4.589236060615554252e-02 3.085416911670055317e-04
4.339999999999999858e+01 4.517534554572222999e-02 3.093902282885709260e-04
4.360000000000000142e+01 4.447314768080000424e-02 3.099014939576114807e-04
4.379999999999999716e+01 4.378302912065556995e-02 3.104163777845041368e-04
4.400000000000000000e+01 4.310673955260000551e-02 3.105577902494802622e-04
4.420000000000000284e+01 4.244383408958889159e-02 3.107396881798655587e-04
4.439999999999999858e+01 4.179261201117777380e-02 3.105576770221639047e-04
4.460000000000000142e+01 4.115226768526666218e-02 3.105427086318522764e-04
4.479999999999999716e+01 4.052232430093332533e-02 3.105514561608401143e-04
4.500000000000000000e+01 3.990616348726665902e-02 3.103433366193105304e-04
4.520000000000000284e+01 3.929913527665555156e-02 3.099816278062601837e-04
4.539999999999999858e+01 3.870233894490001519e-02 3.092753655676947367e-04
4.560000000000000142e+01 3.811745201259998661e-02 3.084966327540133112e-04
4.579999999999999716e+01 3.754127290841111075e-02 3.075163886366898071e-04
4.600000000000000000e+01 3.697647049090001248e-02 3.067144708965789234e-04
4.620000000000000284e+01 3.641859318520001415e-02 3.056962446744771801e-04
4.639999999999999858e+01 3.587129187483332343e-02 3.046059735099016538e-04
4.660000000000000142e+01 3.533299736902221350e-02 3.034913959827537197e-04
4.679999999999999716e+01 3.480425928193333490e-02 3.023757157339523752e-04
4.700000000000000000e+01 3.428288461048889513e-02 3.009843884290538583e-04
4.720000000000000284e+01 3.377311205691110874e-02 2.998454349418989843e-04
4.739999999999999858e+01 3.327038341496665191e-02 2.988496642698651993e-04
4.760000000000000142e+01 3.277521461458889063e-02 2.976956839669382638e-04
4.779999999999999716e+01 3.228874185606667863e-02 2.964239294730220721e-04
4.800000000000000000e+01 3.181064732155554353e-02 2.949085581072926699e-04
4.820000000000000284e+01 3.133954383371111152e-02 2.936178304615628303e-04
4.839999999999999858e+01 3.087789502585555276e-02 2.924680810643139452e-04
4.860000000000000142e+01 3.042332035218888245e-02 2.911337325891001204e-04
4.879999999999999716e+01 2.997426740282221891e-02 2.897520186290815131e-04
4.900000000000000000e+01 2.953369309058889031e-02 2.888314238149034463e-04
4.920000000000000284e+01 2.910202854985555199e-02 2.879173725726493285e-04
4.939999999999999858e+01 2.867592506097777286e-02 2.865404391870338043e-04
4.960000000000000142e+01 2.825442270200000452e-02 2.855117458723041438e-04
4.979999999999999716e+01 2.784341317451111131e-02 2.846463009598188595e-04


==> anc/fig1a/hard_p_dep_NiNi.txt <==
# t[fm/c] rho_B[1/fm3] err[1/fm3]
-4.599999999999999645e+00 6.184682146580008921e-03 2.490554714843930110e-05
-4.400000000000000355e+00 7.159905693275550077e-03 2.771210187103880076e-05
-4.200000000000000178e+00 8.265731516046667324e-03 3.080457166405579271e-05
-4.000000000000000000e+00 9.515827841777770024e-03 3.430366604396496244e-05
-3.799999999999999822e+00 1.092506087762444913e-02 3.824041567103472202e-05
-3.600000000000000089e+00 1.250748574876999440e-02 4.254551567935333146e-05
-3.399999999999999911e+00 1.427763288360889282e-02 4.724756874611809638e-05
-3.200000000000000178e+00 1.625253095066000325e-02 5.241688510466801902e-05
-3.000000000000000000e+00 1.844800792399332520e-02 5.811255351871918355e-05
-2.799999999999999822e+00 2.088063599880666046e-02 6.435102943427625896e-05
-2.600000000000000089e+00 2.356667540633887795e-02 7.131046902158934134e-05
-2.399999999999999911e+00 2.652177144808224099e-02 7.857015675829997288e-05
-2.200000000000000178e+00 2.976170037499333010e-02 8.655194150083153973e-05
-2.000000000000000000e+00 3.329990625022000855e-02 9.522967410108714424e-05
-1.800000000000000044e+00 3.715319156830110964e-02 1.043639399862594466e-04
-1.600000000000000089e+00 4.133386601887222705e-02 1.142059756763201539e-04
-1.399999999999999911e+00 4.585287864831109200e-02 1.245607873934035303e-04
-1.199999999999999956e+00 5.072253470693662003e-02 1.355338985119581869e-04
-1.000000000000000000e+00 5.594855578481557068e-02 1.469293052926118716e-04
-8.000000000000000444e-01 6.153724049231554943e-02 1.589036022065630244e-04
-5.999999999999999778e-01 6.749253042083110110e-02 1.711842814798368952e-04
-4.000000000000000222e-01 7.381377729845348123e-02 1.838692612586753086e-04
-2.000000000000000111e-01 8.049859341105991550e-02 1.968765921412157977e-04
0.000000000000000000e+00 8.754393535112447999e-02 2.104686283773975382e-04
2.000000000000000111e-01 9.494301624760556613e-02 2.241948060291461123e-04
4.000000000000000222e-01 1.026825872640755311e-01 2.379470013854352681e-04
5.999999999999999778e-01 1.107501916331311009e-01 2.519385956224842759e-04
8.000000000000000444e-01 1.191273222294933903e-01 2.660828293913865749e-04
1.000000000000000000e+00 1.277982887937212653e-01 2.802033248109929626e-04
1.199999999999999956e+00 1.367362459846853950e-01 2.943935283067329405e-04
1.399999999999999911e+00 1.459265883604111136e-01 3.084410963707545942e-04
1.600000000000000089e+00 1.553290690164255416e-01 3.219761544413937237e-04
1.800000000000000044e+00 1.649238439546510115e-01 3.352796669161883574e-04
2.000000000000000000e+00 1.746806818893500424e-01 3.481694960898978463e-04
2.200000000000000178e+00 1.845620264430522794e-01 3.602197742326930410e-04
2.399999999999999911e+00 1.945427368414200109e-01 3.719264668823039389e-04
2.600000000000000089e+00 2.045799660330198388e-01 3.826725512875533931e-04
2.799999999999999822e+00 2.146263556485711321e-01 3.924092829053567777e-04
3.000000000000000000e+00 2.246499642230855853e-01 4.009023972481314891e-04
3.200000000000000178e+00 2.346089407169467123e-01 4.079978712025522690e-04
3.399999999999999911e+00 2.444491628784464798e-01 4.133935404227500254e-04
3.600000000000000089e+00 2.541241435907730106e-01 4.173895562455612199e-04
3.799999999999999822e+00 2.635928137167612983e-01 4.197033944215706027e-04
4.000000000000000000e+00 2.728018366513829118e-01 4.196893430845482923e-04
4.200000000000000178e+00 2.817056226138002217e-01 4.176799190720012944e-04
4.400000000000000355e+00 2.902599518982056370e-01 4.131143433751801393e-04
4.599999999999999645e+00 2.984235087701511135e-01 4.070108989855865693e-04
4.799999999999999822e+00 3.061578330083108979e-01 3.983268581709257139e-04
5.000000000000000000e+00 3.134115129934509913e-01 3.880237184447885598e-04
5.200000000000000178e+00 3.201670804308494045e-01 3.754669565800294070e-04
5.400000000000000355e+00 3.264089180077946462e-01 3.607682034824884264e-04
5.599999999999999645e+00 3.321036010867022825e-01 3.441168831255524466e-04
5.799999999999999822e+00 3.372286499088367195e-01 3.269236843560824508e-04
6.000000000000000000e+00 3.417843305850125080e-01 3.081109887093425904e-04
6.200000000000000178e+00 3.457728524856001906e-01 2.889542893501275832e-04
6.400000000000000355e+00 3.491943002864091317e-01 2.687758341197900715e-04
6.599999999999999645e+00 3.520670591973056318e-01 2.491453401088536109e-04
6.799999999999999822e+00 3.544126117621121397e-01 2.299891258971211751e-04
7.000000000000000000e+00 3.562506769566189946e-01 2.122973323798764335e-04
7.200000000000000178e+00 3.576341198619053530e-01 1.970716274434447187e-04
7.400000000000000355e+00 3.585786715130365732e-01 1.831590880330702398e-04
7.599999999999999645e+00 3.591308014121711856e-01 1.711197288121536254e-04
7.799999999999999822e+00 3.593315100419731678e-01 1.610642979745384776e-04
8.000000000000000000e+00 3.592317671883220598e-01 1.530758109395517232e-04
8.199999999999999289e+00 3.588631845396843545e-01 1.468996701799071521e-04
8.400000000000000355e+00 3.582770449850145589e-01 1.419976799017677962e-04
8.599999999999999645e+00 3.575087857183504303e-01 1.386011838440636128e-04
8.800000000000000711e+00 3.565985803473854521e-01 1.361567459978622408e-04
9.000000000000000000e+00 3.555865680922034033e-01 1.341900749650038100e-04
9.199999999999999289e+00 3.544958676423564659e-01 1.325325460074253732e-04
9.400000000000000355e+00 3.533505526613944236e-01 1.314247799339653057e-04
9.599999999999999645e+00 3.521875202862332355e-01 1.305384474061653413e-04
9.800000000000000711e+00 3.510063317388353865e-01 1.299644773903600357e-04
1.000000000000000000e+01 3.498387368407664400e-01 1.307105180433877016e-04
1.019999999999999929e+01 3.486846035335732230e-01 1.318527331081076510e-04
1.040000000000000036e+01 3.475518849636020646e-01 1.335760505453841723e-04
1.059999999999999964e+01 3.464379429628351437e-01 1.360729521795791283e-04
1.080000000000000071e+01 3.453354821037234457e-01 1.395732813628434109e-04
1.100000000000000000e+01 3.442411960203234922e-01 1.437149085901600048e-04
1.119999999999999929e+01 3.431529106650942906e-01 1.484277602661103414e-04
1.140000000000000036e+01 3.420580209366355096e-01 1.533068966326923271e-04
1.159999999999999964e+01 3.409303995900211937e-01 1.582900299794288014e-04
1.180000000000000071e+01 3.397709434949388041e-01 1.631048680325662790e-04
1.200000000000000000e+01 3.385485375600501556e-01 1.677489176009627498e-04
1.219999999999999929e+01 3.372628550087932164e-01 1.717455173329269342e-04
1.240000000000000036e+01 3.358887508717666170e-01 1.750100648161311337e-04
1.259999999999999964e+01 3.344106959543531876e-01 1.778882070634132246e-04
1.280000000000000071e+01 3.328101349841146028e-01 1.801698075434898035e-04
1.300000000000000000e+01 3.310797334943998416e-01 1.816813173770185708e-04
1.319999999999999929e+01 3.292008895918377420e-01 1.831121773378428742e-04
1.340000000000000036e+01 3.271618270733245293e-01 1.835039184320111155e-04
1.359999999999999964e+01 3.249463982490619629e-01 1.831676164244920742e-04
1.380000000000000071e+01 3.225537708836409556e-01 1.829015112018538675e-04
1.400000000000000000e+01 3.199656619560090065e-01 1.822030222828587215e-04
1.419999999999999929e+01 3.171870854780235449e-01 1.814038685677675522e-04
1.440000000000000036e+01 3.142011880906634413e-01 1.801249682578825756e-04
1.459999999999999964e+01 3.110018212754533384e-01 1.786687634104285321e-04
1.480000000000000071e+01 3.075886105691665318e-01 1.775552101157021844e-04
1.500000000000000000e+01 3.039664596834991683e-01 1.765693841067809240e-04
1.519999999999999929e+01 3.001228126813131891e-01 1.760732470113164638e-04
1.540000000000000036e+01 2.960670926068182940e-01 1.754702883671975240e-04
1.559999999999999964e+01 2.918027214249309664e-01 1.754937105945396532e-04
1.580000000000000071e+01 2.873218137887825763e-01 1.758022634457372525e-04
1.600000000000000000e+01 2.826391389879845395e-01 1.766124463129568705e-04
1.619999999999999929e+01 2.777515214596011917e-01 1.777980758577215334e-04
1.639999999999999858e+01 2.726702695455253678e-01 1.796253276852789651e-04
1.660000000000000142e+01 2.674020308477934593e-01 1.822012926307623132e-04
1.680000000000000071e+01 2.619588540155186052e-01 1.850588718183216526e-04
1.700000000000000000e+01 2.563480809979979957e-01 1.882665651693952275e-04
1.719999999999999929e+01 2.505826804667411478e-01 1.921416214697023353e-04
1.739999999999999858e+01 2.446860395149640377e-01 1.962649324081985056e-04
1.760000000000000142e+01 2.386626334544322825e-01 2.007048235008406336e-04
1.780000000000000071e+01 2.325335824984845479e-01 2.049357936545441591e-04
1.800000000000000000e+01 2.263254164881000341e-01 2.092559728276285544e-04
1.819999999999999929e+01 2.200523126593556256e-01 2.137553788542023118e-04
1.839999999999999858e+01 2.137357419239778733e-01 2.181606413827201127e-04
1.860000000000000142e+01 2.073942272670974973e-01 2.221433620124503485e-04
1.880000000000000071e+01 2.010519436342855792e-01 2.258571283717951167e-04
1.900000000000000000e+01 1.947274574803732061e-01 2.291517910199346146e-04
1.919999999999999929e+01 1.884465388087578075e-01 2.318422882470281415e-04
1.939999999999999858e+01 1.822261321284145141e-01 2.341065669483643249e-04
1.960000000000000142e+01 1.760861769213510342e-01 2.357298430098339831e-04
1.980000000000000071e+01 1.700435498158379966e-01 2.368794704708530917e-04
2.000000000000000000e+01 1.641124799686565494e-01 2.375059282901830003e-04
2.019999999999999929e+01 1.583133470518165442e-01 2.373471245619587051e-04
2.039999999999999858e+01 1.526531863647766496e-01 2.366314923566718766e-04
2.060000000000000142e+01 1.471459674878700108e-01 2.354412311865941988e-04
2.080000000000000071e+01 1.417987317000612146e-01 2.338507217877414384e-04
2.100000000000000000e+01 1.366233898754212472e-01 2.318307899596551793e-04
2.119999999999999929e+01 1.316211545475043099e-01 2.294142884868609420e-04
2.139999999999999858e+01 1.267941088607746070e-01 2.266287855658618579e-04
2.160000000000000142e+01 1.221444428857611508e-01 2.236062486866037264e-04
2.180000000000000071e+01 1.176751055995144957e-01 2.203801652493499576e-04
2.200000000000000000e+01 1.133828073429621469e-01 2.170074062205965394e-04
2.219999999999999929e+01 1.092629874066722295e-01 2.136008576231972732e-04
2.239999999999999858e+01 1.053149097314100141e-01 2.101309773691247289e-04
2.260000000000000142e+01 1.015337938489244418e-01 2.065761865367269918e-04
2.280000000000000071e+01 9.791568607342662767e-02 2.030352482671629144e-04
2.300000000000000000e+01 9.445210129412233424e-02 1.995753415670796190e-04
2.319999999999999929e+01 9.113741638597451511e-02 1.960712670117706856e-04
2.339999999999999858e+01 8.796646946987674021e-02 1.926381096305510238e-04
2.360000000000000142e+01 8.493335076732555500e-02 1.893278398181250479e-04
2.380000000000000071e+01 8.203273261808118055e-02 1.861578354387463132e-04
2.400000000000000000e+01 7.925896714792668440e-02 1.830102469213157757e-04
2.419999999999999929e+01 7.660540760150444384e-02 1.800113556119090552e-04
2.439999999999999858e+01 7.406432173879441694e-02 1.770116538204893973e-04
2.460000000000000142e+01 7.163178845818669871e-02 1.741330769237991257e-04
2.480000000000000071e+01 6.930333795327102420e-02 1.714033561046039874e-04
2.500000000000000000e+01 6.707150803199998790e-02 1.687542457450474031e-04
2.519999999999999929e+01 6.493298560602997482e-02 1.661715108023526779e-04
2.539999999999999858e+01 6.288324643924335378e-02 1.636585569924253920e-04
2.560000000000000142e+01 6.091706845160661798e-02 1.612273660764795748e-04
2.580000000000000071e+01 5.903239319843441024e-02 1.588040615456953991e-04
2.600000000000000000e+01 5.722111678136111018e-02 1.564551997663527166e-04
2.619999999999999929e+01 5.548085709775219670e-02 1.542056803521060651e-04
2.639999999999999858e+01 5.380947691283887585e-02 1.520084569442644890e-04
2.660000000000000142e+01 5.220403437208553932e-02 1.498470096703363806e-04
2.680000000000000071e+01 5.065988236265327876e-02 1.477742591739782162e-04
2.700000000000000000e+01 4.917518637335557136e-02 1.457192945323833376e-04
2.719999999999999929e+01 4.774517425994664888e-02 1.437215884641734420e-04
2.739999999999999858e+01 4.636942476070551183e-02 1.417114482562183706e-04
2.760000000000000142e+01 4.504386562711223951e-02 1.397666228428849232e-04
2.780000000000000071e+01 4.376712254632666999e-02 1.378910630120339163e-04
2.800000000000000000e+01 4.253653677421221496e-02 1.360168040311251331e-04
2.819999999999999929e+01 4.135053581457335398e-02 1.341867573097867724e-04
2.839999999999999858e+01 4.020662848026446134e-02 1.324412679339323257e-04
2.860000000000000142e+01 3.910246095394334653e-02 1.306620483739285644e-04
2.880000000000000071e+01 3.803630041452999572e-02 1.289703295675506656e-04
2.900000000000000000e+01 3.700855488572665081e-02 1.272391035012007665e-04
2.919999999999999929e+01 3.601630307211330789e-02 1.255849074111867539e-04
2.939999999999999858e+01 3.505756843496777436e-02 1.239026265136597524e-04
2.960000000000000142e+01 3.413033604727226666e-02 1.222691676272489323e-04
2.980000000000000071e+01 3.323526069484556561e-02 1.206233414407357249e-04
3.000000000000000000e+01 3.237004392298994254e-02 1.190189444546107958e-04
3.019999999999999929e+01 3.153305216738893496e-02 1.173860939648679408e-04
3.039999999999999858e+01 3.072354997883779137e-02 1.158093271790541285e-04
3.060000000000000142e+01 2.993987864641111177e-02 1.142291093222234135e-04
3.080000000000000071e+01 2.918130665038331725e-02 1.126924829491853474e-04
3.100000000000000000e+01 2.844709866518888713e-02 1.111680291903254669e-04
3.119999999999999929e+01 2.773679893847446482e-02 1.096532583872534899e-04
3.139999999999999858e+01 2.704920057373443737e-02 1.081508094614557901e-04
3.160000000000000142e+01 2.638211619635889502e-02 1.066274940000929149e-04
3.180000000000000071e+01 2.573638260189336710e-02 1.051317005514397821e-04
3.200000000000000000e+01 2.511023832371444067e-02 1.036201859115660497e-04
3.220000000000000284e+01 2.450350334679331915e-02 1.021285862830773251e-04
3.239999999999999858e+01 2.391481307682778723e-02 1.006804075227551298e-04
3.260000000000000142e+01 2.334349182109667770e-02 9.924424363305277893e-05
3.279999999999999716e+01 2.278966939913113290e-02 9.777244491833524522e-05
3.300000000000000000e+01 2.225235106931000920e-02 9.632234643267901554e-05
3.320000000000000284e+01 2.173100252569779706e-02 9.493851464831359421e-05
3.339999999999999858e+01 2.122563509854333980e-02 9.353488960114137091e-05
3.360000000000000142e+01 2.073417057223778809e-02 9.215431642901254859e-05
3.379999999999999716e+01 2.025796197076331837e-02 9.077412530692000037e-05
3.400000000000000000e+01 1.979467466041999121e-02 8.941218748728328432e-05
3.420000000000000284e+01 1.934439258354664348e-02 8.806812730025799269e-05
3.439999999999999858e+01 1.890721590537557464e-02 8.676090085615994888e-05
3.460000000000000142e+01 1.848221730693555553e-02 8.546951372669817591e-05
3.479999999999999716e+01 1.806893105673665345e-02 8.416644760182678505e-05
3.500000000000000000e+01 1.766750758702666235e-02 8.287248821451893095e-05
3.520000000000000284e+01 1.727682256400112429e-02 8.158832411624048462e-05
3.539999999999999858e+01 1.689737417586557183e-02 8.033505715826093525e-05
3.560000000000000142e+01 1.652815797825555461e-02 7.909240717216478047e-05
3.579999999999999716e+01 1.616947609008444545e-02 7.788566832264121032e-05
3.600000000000000000e+01 1.582019951731553423e-02 7.669511391006563503e-05
3.620000000000000284e+01 1.548022493240667694e-02 7.551412620368311973e-05
3.639999999999999858e+01 1.514962710759779931e-02 7.436543757362248811e-05
3.660000000000000142e+01 1.482753864818666181e-02 7.322571959623563062e-05
3.679999999999999716e+01 1.451434731227110517e-02 7.211339007165609293e-05
3.700000000000000000e+01 1.420939098517777673e-02 7.101459810868625733e-05
3.720000000000000284e+01 1.391217087594778454e-02 6.995926330843378485e-05
3.739999999999999858e+01 1.362284268311888050e-02 6.889269158732147221e-05
3.760000000000000142e+01 1.334091726400777993e-02 6.786070934852459825e-05
3.779999999999999716e+01 1.306637100720999672e-02 6.685150127602340370e-05
3.800000000000000000e+01 1.279875692676111718e-02 6.584774514515195638e-05
3.820000000000000284e+01 1.253831129022444681e-02 6.488853945647529188e-05
3.839999999999999858e+01 1.228454814447111666e-02 6.394774051699864863e-05
3.860000000000000142e+01 1.203671888072888572e-02 6.300381701623939150e-05
3.879999999999999716e+01 1.179576242688333554e-02 6.207758337655239667e-05
3.900000000000000000e+01 1.156082012477442807e-02 6.118921866197303593e-05
3.920000000000000284e+01 1.133195219993222286e-02 6.031346300496638109e-05
3.939999999999999858e+01 1.110833119026890040e-02 5.945395868529785601e-05
3.960000000000000142e+01 1.089033694022888826e-02 5.861482396954299128e-05
3.979999999999999716e+01 1.067803720277555636e-02 5.778419727497454176e-05
4.000000000000000000e+01 1.047099404149443892e-02 5.698322346218943972e-05
4.020000000000000284e+01 1.026881715930555439e-02 5.619734069712534175e-05
4.039999999999999858e+01 1.007150265553778158e-02 5.542172786059891733e-05
4.060000000000000142e+01 9.879051010546667511e-03 5.464403149031195236e-05
4.079999999999999716e+01 9.691116226725545943e-03 5.390749512771745547e-05
4.100000000000000000e+01 9.507468087401110476e-03 5.315732357477133304e-05
4.120000000000000284e+01 9.328544116464441635e-03 5.245235764724996924e-05
4.139999999999999858e+01 9.154132679021121169e-03 5.174005976700985925e-05
4.160000000000000142e+01 8.983700068108895972e-03 5.107210409442315983e-05
4.179999999999999716e+01 8.816868095052216373e-03 5.038449677171548998e-05
4.200000000000000000e+01 8.654635073172224288e-03 4.973357530971082694e-05
4.220000000000000284e+01 8.495609918498887511e-03 4.909651198899687204e-05
4.239999999999999858e+01 8.340597574591124622e-03 4.847143694480267719e-05
4.260000000000000142e+01 8.188937486677785177e-03 4.786272852157188236e-05
4.279999999999999716e+01 8.040675442695554426e-03 4.723244415787503444e-05
4.300000000000000000e+01 7.896035759842224763e-03 4.663896110842025638e-05
4.320000000000000284e+01 7.754620045646670734e-03 4.604912426790094761e-05
4.339999999999999858e+01 7.616501788753335563e-03 4.547285667645823424e-05
4.360000000000000142e+01 7.481123423172215264e-03 4.490709249752927794e-05
4.379999999999999716e+01 7.348993444665554223e-03 4.435569356026791726e-05
4.400000000000000000e+01 7.220330079944442189e-03 4.379526124438104393e-05
4.420000000000000284e+01 7.093925155105552591e-03 4.327119021956528458e-05
4.439999999999999858e+01 6.970082373614439573e-03 4.273173160491526166e-05
4.460000000000000142e+01 6.849110961656668627e-03 4.223024410967245857e-05
4.479999999999999716e+01 6.730882295833333188e-03 4.171955861393903260e-05
4.500000000000000000e+01 6.615205357407775988e-03 4.122097383715392409e-05
4.520000000000000284e+01 6.502233809726670755e-03 4.072307467312100853e-05
4.539999999999999858e+01 6.391823625376665853e-03 4.023693183737206798e-05
4.560000000000000142e+01 6.283463389942224760e-03 3.975375024026667090e-05
4.579999999999999716e+01 6.177509718746664914e-03 3.928500253998720330e-05
4.600000000000000000e+01 6.073813900674445571e-03 3.881869882000279375e-05
4.620000000000000284e+01 5.972422949258892645e-03 3.836153078469658475e-05
4.639999999999999858e+01 5.873149769468894235e-03 3.790781673972218758e-05
4.660000000000000142e+01 5.776037504041111291e-03 3.746715117674902202e-05
4.679999999999999716e+01 5.680971814580004949e-03 3.703715825163394945e-05
4.700000000000000000e+01 5.587831341198884819e-03 3.659319685225955691e-05
4.720000000000000284e+01 5.496443878334440064e-03 3.616470331914454302e-05
4.739999999999999858e+01 5.407164395461107331e-03 3.572645058219720763e-05
4.760000000000000142e+01 5.319410490536668687e-03 3.532198353266173595e-05
4.779999999999999716e+01 5.233736743572225611e-03 3.492154397272863721e-05
4.800000000000000000e+01 5.149769491538892276e-03 3.452060097551241187e-05
4.820000000000000284e+01 5.067473029095557850e-03 3.412368149967439984e-05
4.839999999999999858e+01 4.986877110669999877e-03 3.374328047836274932e-05
4.860000000000000142e+01 4.908168644273333547e-03 3.335209617521731453e-05
4.879999999999999716e+01 4.830770933217778083e-03 3.298758685645905255e-05
4.900000000000000000e+01 4.754949111563334593e-03 3.262045798603364194e-05
4.920000000000000284e+01 4.680571066343332427e-03 3.226641740750937350e-05
4.939999999999999858e+01 4.607944477667778697e-03 3.190629486620849927e-05
4.960000000000000142e+01 4.536676979572223586e-03 3.154049000324200163e-05
4.979999999999999716e+01 4.466784145094447427e-03 3.119041042784073887e-05


==> anc/fig1a/soft_p_dep_M3.txt <==
# t[fm/c] rho_B[1/fm3] err[1/fm3]
-4.599999999999999645e+00 2.721669343100000145e-03 6.636276142985137979e-05
-4.400000000000000355e+00 3.176212100533333266e-03 7.532586744023479623e-05
-4.200000000000000178e+00 3.695488119155556760e-03 8.524340595416585544e-05
-4.000000000000000000e+00 4.293892288311110771e-03 9.647479069415774327e-05
-3.799999999999999822e+00 4.975303952755556237e-03 1.089264402747014692e-04
-3.600000000000000089e+00 5.751664561977776896e-03 1.226397867521875030e-04
-3.399999999999999911e+00 6.634542305699999386e-03 1.380260682575953457e-04
-3.200000000000000178e+00 7.628427524277779301e-03 1.544967751219730690e-04
-3.000000000000000000e+00 8.753269127211115927e-03 1.732717346227823530e-04
-2.799999999999999822e+00 1.001518622685555575e-02 1.937969083009013832e-04
-2.600000000000000089e+00 1.142677313141110887e-02 2.165466367242491685e-04
-2.399999999999999911e+00 1.300840191172221959e-02 2.421166049191029383e-04
-2.200000000000000178e+00 1.476976685454444577e-02 2.693944949939087118e-04
-2.000000000000000000e+00 1.672247891285556093e-02 3.004153713458090858e-04
-1.800000000000000044e+00 1.888148083721111897e-02 3.336863509426398334e-04
-1.600000000000000089e+00 2.126112830153332328e-02 3.703340999418500926e-04
-1.399999999999999911e+00 2.387613059325556161e-02 4.097691297940526619e-04
-1.199999999999999956e+00 2.673026390029999491e-02 4.517251870744306967e-04
-1.000000000000000000e+00 2.984281643492221400e-02 4.974108426024839843e-04
-8.000000000000000444e-01 3.322322627141111734e-02 5.452811459850509784e-04
-5.999999999999999778e-01 3.688167432018888553e-02 5.969363946138120641e-04
-4.000000000000000222e-01 4.082338286795554605e-02 6.507434840362214369e-04
-2.000000000000000111e-01 4.505694158502222824e-02 7.072074854033037674e-04
0.000000000000000000e+00 4.958298410420002023e-02 7.658658838304216237e-04
2.000000000000000111e-01 5.439747998076667479e-02 8.260263728647241179e-04
4.000000000000000222e-01 5.950883503138890834e-02 8.877023156535699929e-04
5.999999999999999778e-01 6.489817541686664082e-02 9.504613607701576641e-04
8.000000000000000444e-01 7.056816912732223612e-02 1.013729643320889504e-03
1.000000000000000000e+00 7.650826852601108619e-02 1.076604804711511721e-03
1.199999999999999956e+00 8.270108487343333370e-02 1.139434357131278259e-03
1.399999999999999911e+00 8.914046796237777570e-02 1.202404087972882250e-03
1.600000000000000089e+00 9.580346380628888825e-02 1.264002272730236796e-03
1.800000000000000044e+00 1.026722835395889183e-01 1.324117733692130794e-03
2.000000000000000000e+00 1.097202215907888828e-01 1.383814912721387539e-03
2.200000000000000178e+00 1.169533823124999927e-01 1.441658155800461683e-03
2.399999999999999911e+00 1.243222609661110423e-01 1.496761892209246903e-03
2.600000000000000089e+00 1.318317058262000463e-01 1.550444808516442162e-03
2.799999999999999822e+00 1.394522075711221443e-01 1.602592723561805429e-03
3.000000000000000000e+00 1.471631130073000060e-01 1.652904331582430095e-03
3.200000000000000178e+00 1.549379035742777799e-01 1.698734630567349125e-03
3.399999999999999911e+00 1.627730737667333061e-01 1.744162799746073675e-03
3.600000000000000089e+00 1.706323926432221916e-01 1.789853707710962853e-03
3.799999999999999822e+00 1.785396154025556126e-01 1.838956660915463514e-03
4.000000000000000000e+00 1.864377442623666448e-01 1.884178649919932783e-03
4.200000000000000178e+00 1.943098110817999824e-01 1.922493385993179855e-03
4.400000000000000355e+00 2.021380761912888735e-01 1.954527420718564761e-03
4.599999999999999645e+00 2.099402165804222509e-01 1.986722433697214220e-03
4.799999999999999822e+00 2.176871543490111749e-01 2.011713159448433666e-03
5.000000000000000000e+00 2.253670665876667256e-01 2.030695680143516924e-03
5.200000000000000178e+00 2.329652738158888292e-01 2.041189070756675803e-03
5.400000000000000355e+00 2.404762592675110666e-01 2.047167466567655948e-03
5.599999999999999645e+00 2.478888425477999147e-01 2.050773590364926308e-03
5.799999999999999822e+00 2.552027603514888110e-01 2.049653889488689540e-03
6.000000000000000000e+00 2.623945356876334345e-01 2.045746236286164008e-03
6.200000000000000178e+00 2.694578855071000922e-01 2.035528725972350367e-03
6.400000000000000355e+00 2.763740526429999678e-01 2.026107168730359627e-03
6.599999999999999645e+00 2.831870332375888699e-01 2.013363712272107833e-03
6.799999999999999822e+00 2.898371359199888864e-01 1.997454438114670480e-03
7.000000000000000000e+00 2.963717151125999094e-01 1.982604047685091776e-03
7.200000000000000178e+00 3.027657223113333629e-01 1.964736464830996523e-03
7.400000000000000355e+00 3.089929028068111316e-01 1.946867729324864085e-03
7.599999999999999645e+00 3.150530696070444892e-01 1.918668155779435034e-03
7.799999999999999822e+00 3.209376292768666428e-01 1.893496010169470672e-03
8.000000000000000000e+00 3.266416115652665542e-01 1.869404497782716596e-03
8.199999999999999289e+00 3.322035236969443917e-01 1.842274905695467273e-03
8.400000000000000355e+00 3.376043047467443547e-01 1.822346707626317213e-03
8.599999999999999645e+00 3.428242316193778616e-01 1.793460540032189299e-03
8.800000000000000711e+00 3.478626085676555513e-01 1.768071502101834468e-03
9.000000000000000000e+00 3.527245167336110487e-01 1.737007039271230629e-03
9.199999999999999289e+00 3.574142883189888598e-01 1.703293271070272386e-03
9.400000000000000355e+00 3.619624214299998477e-01 1.672298408801885152e-03
9.599999999999999645e+00 3.663698729538777954e-01 1.644534729674838793e-03
9.800000000000000711e+00 3.706116847436111139e-01 1.613639360578834198e-03
1.000000000000000000e+01 3.746555186056000353e-01 1.587516346164004983e-03
1.019999999999999929e+01 3.785568203136888132e-01 1.561495353597320895e-03
1.040000000000000036e+01 3.823072699199111524e-01 1.533829172510511527e-03
1.059999999999999964e+01 3.858907099492221993e-01 1.508976778605415365e-03
1.080000000000000071e+01 3.894082288044443674e-01 1.480785684153613623e-03
1.100000000000000000e+01 3.927376732241222856e-01 1.451145501144371483e-03
1.119999999999999929e+01 3.959601509224223159e-01 1.425854334699792458e-03
1.140000000000000036e+01 3.990012960411888354e-01 1.396366869539908189e-03
1.159999999999999964e+01 4.019568515039110279e-01 1.368004886223474952e-03
1.180000000000000071e+01 4.047808814685888712e-01 1.341197410203783837e-03
1.200000000000000000e+01 4.074776062075668448e-01 1.313866405290790634e-03
1.219999999999999929e+01 4.100760331771222678e-01 1.293283748949567834e-03
1.240000000000000036e+01 4.125522269862221814e-01 1.271692805532981078e-03
1.259999999999999964e+01 4.149292571467000368e-01 1.253915093240219776e-03
1.280000000000000071e+01 4.171791278637332900e-01 1.231632486417508134e-03
1.300000000000000000e+01 4.193319494208223031e-01 1.209262567974196982e-03
1.319999999999999929e+01 4.213344764415223320e-01 1.192729076766586805e-03
1.340000000000000036e+01 4.232514148372888974e-01 1.180692707372200858e-03
1.359999999999999964e+01 4.250697292765333590e-01 1.172863174768652358e-03
1.380000000000000071e+01 4.267788757141556255e-01 1.166170812201125810e-03
1.400000000000000000e+01 4.284242844450999455e-01 1.166530941499877233e-03
1.419999999999999929e+01 4.299999787283111385e-01 1.173516392414736221e-03
1.440000000000000036e+01 4.314933005103666619e-01 1.180485458564271188e-03
1.459999999999999964e+01 4.329357984576888696e-01 1.186732429104553127e-03
1.480000000000000071e+01 4.343122006452667105e-01 1.200839260388952140e-03
1.500000000000000000e+01 4.356313127198223056e-01 1.205530028268113341e-03
1.519999999999999929e+01 4.368982773974444123e-01 1.217425366831588820e-03
1.540000000000000036e+01 4.381368692647000795e-01 1.236093415795913716e-03
1.559999999999999964e+01 4.393311174361332339e-01 1.260096422756469634e-03
1.580000000000000071e+01 4.405175261974887957e-01 1.280896538705068302e-03
1.600000000000000000e+01 4.416429905059112149e-01 1.311924448305350427e-03
1.619999999999999929e+01 4.427129929518553997e-01 1.345595562066015686e-03
1.639999999999999858e+01 4.437095543022555599e-01 1.377496221431280836e-03
1.660000000000000142e+01 4.446805031486112392e-01 1.410971464552410659e-03
1.680000000000000071e+01 4.455677304946889516e-01 1.448485651051288408e-03
1.700000000000000000e+01 4.464187889226332584e-01 1.486107955931735428e-03
1.719999999999999929e+01 4.472268825221110689e-01 1.529571019232672715e-03
1.739999999999999858e+01 4.479627969183334613e-01 1.575439144629489467e-03
1.760000000000000142e+01 4.486610974951111830e-01 1.623302096613343922e-03
1.780000000000000071e+01 4.492673118704445523e-01 1.671757399329649920e-03
1.800000000000000000e+01 4.498209240465889658e-01 1.719503286767683648e-03
1.819999999999999929e+01 4.502760321080000461e-01 1.771893012917800806e-03
1.839999999999999858e+01 4.506118495830888637e-01 1.829614702640363234e-03
1.860000000000000142e+01 4.508432075000221584e-01 1.876201797297461643e-03
1.880000000000000071e+01 4.510101137753001477e-01 1.926678561141151368e-03
1.900000000000000000e+01 4.509889661669889693e-01 1.976649556557203997e-03
1.919999999999999929e+01 4.508550416496666657e-01 2.027149280045827031e-03
1.939999999999999858e+01 4.505489177856333294e-01 2.077824466941493534e-03
1.960000000000000142e+01 4.500607360463110829e-01 2.129797457361940101e-03
1.980000000000000071e+01 4.493703086472888852e-01 2.182410848259816200e-03
2.000000000000000000e+01 4.484839631567666407e-01 2.227812339122233354e-03
2.019999999999999929e+01 4.473696785968889755e-01 2.273516719972158012e-03
2.039999999999999858e+01 4.460228869097333515e-01 2.325042463541958111e-03
2.060000000000000142e+01 4.444467682097777428e-01 2.370643403414191778e-03
2.080000000000000071e+01 4.425882654303555652e-01 2.418892028857322959e-03
2.100000000000000000e+01 4.404625804480555851e-01 2.470079206463183814e-03
2.119999999999999929e+01 4.380361072663000455e-01 2.518855454041384317e-03
2.139999999999999858e+01 4.353012105554445177e-01 2.567763357018728633e-03
2.160000000000000142e+01 4.323039081468555422e-01 2.616500697352421370e-03
2.180000000000000071e+01 4.290040521926555273e-01 2.661430958705067809e-03
2.200000000000000000e+01 4.253907848410111159e-01 2.705404945020474430e-03
2.219999999999999929e+01 4.214709312662334173e-01 2.750189497559083016e-03
2.239999999999999858e+01 4.172126043581110832e-01 2.790336338816709963e-03
2.260000000000000142e+01 4.126265346606777240e-01 2.829435999367582114e-03
2.280000000000000071e+01 4.077325793824778666e-01 2.867251531445374601e-03
2.300000000000000000e+01 4.025369734063334315e-01 2.899724962184694992e-03
2.319999999999999929e+01 3.970692080823666759e-01 2.926251433017531059e-03
2.339999999999999858e+01 3.913064748614999422e-01 2.953841533352101652e-03
2.360000000000000142e+01 3.852856992160222926e-01 2.975029002301073089e-03
2.380000000000000071e+01 3.790214199686554597e-01 2.988157656185363824e-03
2.400000000000000000e+01 3.725306645573779329e-01 3.001800869944648217e-03
2.419999999999999929e+01 3.658129084777222984e-01 3.007400150740206259e-03
2.439999999999999858e+01 3.588941899078888498e-01 3.009656383913636001e-03
2.460000000000000142e+01 3.518009599477776583e-01 3.010410039257393599e-03
2.480000000000000071e+01 3.445544456676777334e-01 3.006801389974214731e-03
2.500000000000000000e+01 3.371597591345888989e-01 2.995166448071696561e-03
2.519999999999999929e+01 3.296322582653665179e-01 2.981677170192442456e-03
2.539999999999999858e+01 3.219781057054889595e-01 2.965741821980021845e-03
2.560000000000000142e+01 3.142277390433776962e-01 2.945149652366270583e-03
2.580000000000000071e+01 3.064098581612332839e-01 2.925726827623589040e-03
2.600000000000000000e+01 2.985419341275000749e-01 2.902985165629230670e-03
2.619999999999999929e+01 2.906225041762222627e-01 2.879012719692913141e-03
2.639999999999999858e+01 2.826660463228221620e-01 2.852463198979410600e-03
2.660000000000000142e+01 2.747124839294666221e-01 2.824843462495168524e-03
2.680000000000000071e+01 2.667806792724666809e-01 2.793244166866468842e-03
2.700000000000000000e+01 2.588753650343554868e-01 2.762746682075186214e-03
2.719999999999999929e+01 2.510017158758332534e-01 2.729766576960623164e-03
2.739999999999999858e+01 2.432033516344444812e-01 2.694905942059533724e-03
2.760000000000000142e+01 2.354700385323555412e-01 2.660540942987144400e-03
2.780000000000000071e+01 2.278260520142999790e-01 2.623390734379886947e-03
2.800000000000000000e+01 2.202754487754555734e-01 2.584876913232556691e-03
2.819999999999999929e+01 2.128289613381778300e-01 2.545564534395951695e-03
2.839999999999999858e+01 2.055053022444444377e-01 2.504592042147698022e-03
2.860000000000000142e+01 1.983277436432555052e-01 2.464369395735988358e-03
2.880000000000000071e+01 1.912964991078444366e-01 2.421840170218845286e-03
2.900000000000000000e+01 1.844200775091889288e-01 2.378022190629729051e-03
2.919999999999999929e+01 1.777040867382110867e-01 2.331968812982296736e-03
2.939999999999999858e+01 1.711688004020111009e-01 2.286978645219110619e-03
2.960000000000000142e+01 1.648146906163110714e-01 2.240760602828501154e-03
2.980000000000000071e+01 1.586448026556444291e-01 2.193311499437623942e-03
3.000000000000000000e+01 1.526668208819443595e-01 2.144017026637165795e-03
3.019999999999999929e+01 1.468830211188222323e-01 2.094393741435532277e-03
3.039999999999999858e+01 1.413014129031111288e-01 2.045340255271200103e-03
3.060000000000000142e+01 1.359166119834333830e-01 1.992327933957701875e-03
3.080000000000000071e+01 1.307342927281333334e-01 1.940116384218529364e-03
3.100000000000000000e+01 1.257460378852333360e-01 1.886441455938004134e-03
3.119999999999999929e+01 1.209586665715444431e-01 1.834034321299185619e-03
3.139999999999999858e+01 1.163623652970888905e-01 1.781960337066341386e-03
3.160000000000000142e+01 1.119558835302444239e-01 1.728741557371207349e-03
3.180000000000000071e+01 1.077386715079999696e-01 1.676059413316451085e-03
3.200000000000000000e+01 1.037084547363888859e-01 1.623397066072962153e-03
3.220000000000000284e+01 9.984707471921108746e-02 1.571270953760999694e-03
3.239999999999999858e+01 9.615694732284446600e-02 1.519148484094907936e-03
3.260000000000000142e+01 9.264478093443329065e-02 1.467416144866880243e-03
3.279999999999999716e+01 8.928619452276666257e-02 1.418038289230570638e-03
3.300000000000000000e+01 8.608309382368886653e-02 1.369800895235990384e-03
3.320000000000000284e+01 8.302661759086667204e-02 1.322432774978059711e-03
3.339999999999999858e+01 8.010648441616667614e-02 1.276022750946474195e-03
3.360000000000000142e+01 7.732978723989999970e-02 1.231227617882377744e-03
3.379999999999999716e+01 7.467126996191110477e-02 1.187182841312701747e-03
3.400000000000000000e+01 7.213835013329998602e-02 1.143688947791175314e-03
3.420000000000000284e+01 6.972106465020000421e-02 1.101697156476186181e-03
3.439999999999999858e+01 6.741331429844445167e-02 1.060844372553740702e-03
3.460000000000000142e+01 6.520676845761112783e-02 1.021563639741621078e-03
3.479999999999999716e+01 6.309981513763333882e-02 9.844984118133515323e-04
3.500000000000000000e+01 6.108393463233331711e-02 9.488467159781564710e-04
3.520000000000000284e+01 5.915772788689999118e-02 9.143968593965248011e-04
3.539999999999999858e+01 5.731836263589998315e-02 8.815120595542678614e-04
3.560000000000000142e+01 5.555501548184444555e-02 8.493822738124390649e-04
3.579999999999999716e+01 5.386676172713333183e-02 8.187070690730088212e-04
3.600000000000000000e+01 5.224972224832223622e-02 7.896346544589532808e-04
3.620000000000000284e+01 5.069809611567777097e-02 7.610138536781232543e-04
3.639999999999999858e+01 4.920671663794444484e-02 7.339154445093121941e-04
3.660000000000000142e+01 4.777761601695554999e-02 7.073577457629413477e-04
3.679999999999999716e+01 4.640590348807778487e-02 6.822102856554910577e-04
3.700000000000000000e+01 4.509449806503332964e-02 6.581397874736105930e-04
3.720000000000000284e+01 4.383454220915555116e-02 6.349202247786357809e-04
3.739999999999999858e+01 4.262065191477778375e-02 6.125084500665791635e-04
3.760000000000000142e+01 4.145586058752222247e-02 5.917074572055434087e-04
3.779999999999999716e+01 4.033537066806667376e-02 5.719775439810923651e-04
3.800000000000000000e+01 3.925482966484444142e-02 5.525089780396845625e-04
3.820000000000000284e+01 3.821427415096666919e-02 5.338667763305661581e-04
3.839999999999999858e+01 3.721458676239999819e-02 5.163521177983658754e-04
3.860000000000000142e+01 3.624857605927776782e-02 4.998604753617841984e-04
3.879999999999999716e+01 3.531713830276665689e-02 4.837150323036692469e-04
3.900000000000000000e+01 3.441766587969999347e-02 4.686808245672069591e-04
3.920000000000000284e+01 3.355080012789998789e-02 4.542658429482777233e-04
3.939999999999999858e+01 3.271236801575554826e-02 4.404971109941123735e-04
3.960000000000000142e+01 3.190540676887776428e-02 4.274200946168021020e-04
3.979999999999999716e+01 3.112455122214443856e-02 4.151052125488312685e-04
4.000000000000000000e+01 3.036849495898889112e-02 4.031130878737854790e-04
4.020000000000000284e+01 2.963703813371110912e-02 3.920479802035720324e-04
4.039999999999999858e+01 2.892986626252223165e-02 3.815516024794363419e-04
4.060000000000000142e+01 2.824747071648888927e-02 3.718670137372397078e-04
4.079999999999999716e+01 2.758577372546665990e-02 3.620990811884886073e-04
4.100000000000000000e+01 2.694309357963333568e-02 3.530511499354365215e-04
4.120000000000000284e+01 2.632211035602222138e-02 3.439617288898478339e-04
4.139999999999999858e+01 2.571955706193334093e-02 3.356106658169609393e-04
4.160000000000000142e+01 2.513464855808888662e-02 3.275029384287820797e-04
4.179999999999999716e+01 2.456799577289999967e-02 3.202223095452320554e-04
4.200000000000000000e+01 2.401870896878888911e-02 3.131072817880050621e-04
4.220000000000000284e+01 2.348534339009999972e-02 3.059322580204569130e-04
4.239999999999999858e+01 2.296780790829999752e-02 2.989642191419013273e-04
4.260000000000000142e+01 2.246627822935555116e-02 2.924942771032401699e-04
4.279999999999999716e+01 2.198099165291111240e-02 2.863386028892706469e-04
4.300000000000000000e+01 2.151088080251110576e-02 2.802487018602079502e-04
4.320000000000000284e+01 2.105115287146666278e-02 2.741756505918825420e-04
4.339999999999999858e+01 2.060597829953332918e-02 2.684174494992348867e-04
4.360000000000000142e+01 2.017354391577778558e-02 2.629391291312440661e-04
4.379999999999999716e+01 1.975206205612222571e-02 2.576991968520224354e-04
4.400000000000000000e+01 1.934206760436666533e-02 2.523252794910551579e-04
4.420000000000000284e+01 1.894455368354443919e-02 2.475159773848283084e-04
4.439999999999999858e+01 1.855710896447777813e-02 2.426438178891422237e-04
4.460000000000000142e+01 1.818166437602221353e-02 2.378684440741098886e-04
4.479999999999999716e+01 1.781527755926666165e-02 2.333894938040845344e-04
4.500000000000000000e+01 1.745980570686666428e-02 2.286275878296908394e-04
4.520000000000000284e+01 1.711365520760000161e-02 2.242792238913897743e-04
4.539999999999999858e+01 1.677681878014443753e-02 2.202094432663403458e-04
4.560000000000000142e+01 1.644847591418888838e-02 2.159676772857968780e-04
4.579999999999999716e+01 1.612992538834445017e-02 2.119772396415500867e-04
4.600000000000000000e+01 1.581901750202222359e-02 2.082376644844211868e-04
4.620000000000000284e+01 1.551743737516666534e-02 2.041524723733768301e-04
4.639999999999999858e+01 1.522221557196666401e-02 2.005286609990688499e-04
4.660000000000000142e+01 1.493590292309999318e-02 1.970955486598845836e-04
4.679999999999999716e+01 1.465591959814444532e-02 1.936572878667774456e-04
4.700000000000000000e+01 1.438344503534444256e-02 1.904326966822012500e-04
4.720000000000000284e+01 1.411971515739999898e-02 1.873510515409550323e-04
4.739999999999999858e+01 1.385950232337777692e-02 1.840481230458582216e-04
4.760000000000000142e+01 1.360655144105555638e-02 1.809642056493779359e-04
4.779999999999999716e+01 1.336043064781110637e-02 1.779172309225727144e-04
4.800000000000000000e+01 1.312033497281111377e-02 1.749962489380796934e-04
4.820000000000000284e+01 1.288718301043333299e-02 1.722460947722797902e-04
4.839999999999999858e+01 1.265805806897777469e-02 1.696529021132494794e-04
4.860000000000000142e+01 1.243579394956666889e-02 1.671920665191806068e-04
4.879999999999999716e+01 1.221872683991111555e-02 1.645271354559399272e-04
4.900000000000000000e+01 1.200529199913333636e-02 1.621239255658909041e-04
4.920000000000000284e+01 1.179585715384444573e-02 1.596505661159891337e-04
4.939999999999999858e+01 1.159301002472222161e-02 1.574340171470779985e-04
4.960000000000000142e+01 1.139579379700000200e-02 1.553592163439962805e-04
4.979999999999999716e+01 1.120265771064444214e-02 1.532702771725162226e-04


==> anc/fig1a/soft_p_dep_M4.txt <==
# t[fm/c] rho_B[1/fm3] err[1/fm3]
-4.599999999999999645e+00 4.963468681477777381e-03 1.112442331572316748e-04
-4.400000000000000355e+00 5.775655884488889447e-03 1.260325958492830968e-04
-4.200000000000000178e+00 6.699702815311110379e-03 1.419213832017354108e-04
-4.000000000000000000e+00 7.751065510233332706e-03 1.598519364523639478e-04
-3.799999999999999822e+00 8.946787898699995814e-03 1.799872755779766131e-04
-3.600000000000000089e+00 1.029205430145555336e-02 2.015395076634891641e-04
-3.399999999999999911e+00 1.180445665394444510e-02 2.257741540908933216e-04
-3.200000000000000178e+00 1.350172935835555234e-02 2.521177814987892373e-04
-3.000000000000000000e+00 1.539788642756666562e-02 2.808834361526822763e-04
-2.799999999999999822e+00 1.751263680246666760e-02 3.129894150961849177e-04
-2.600000000000000089e+00 1.986442974338889153e-02 3.472591760077163125e-04
-2.399999999999999911e+00 2.246620097051111112e-02 3.844108126774989863e-04
-2.200000000000000178e+00 2.533129836089999254e-02 4.242446614454123302e-04
-2.000000000000000000e+00 2.847576581932221088e-02 4.665758062185838069e-04
-1.800000000000000044e+00 3.191292359383331861e-02 5.109444441166180939e-04
-1.600000000000000089e+00 3.565712347659999448e-02 5.580212321048765673e-04
-1.399999999999999911e+00 3.972486771537777489e-02 6.077773452734489294e-04
-1.199999999999999956e+00 4.411501005926665719e-02 6.596981582624681381e-04
-1.000000000000000000e+00 4.883845194930001160e-02 7.126691349475946331e-04
-8.000000000000000444e-01 5.390766027961110124e-02 7.681925975881630968e-04
-5.999999999999999778e-01 5.931156965957777583e-02 8.228147503411785673e-04
-4.000000000000000222e-01 6.505188992326667308e-02 8.796210367999508090e-04
-2.000000000000000111e-01 7.112367596999998043e-02 9.341539392889299052e-04
0.000000000000000000e+00 7.751676230457778261e-02 9.888069361199674102e-04
2.000000000000000111e-01 8.420646529455556861e-02 1.043231333962892429e-03
4.000000000000000222e-01 9.119886025208885638e-02 1.095459667065372790e-03
5.999999999999999778e-01 9.846062455707779715e-02 1.146889887720061634e-03
8.000000000000000444e-01 1.059698250591666890e-01 1.192272363798479919e-03
1.000000000000000000e+00 1.137105840874888668e-01 1.237109258947351100e-03
1.199999999999999956e+00 1.216467439741444334e-01 1.278248550104147839e-03
1.399999999999999911e+00 1.297505557460555958e-01 1.313454617856869107e-03
1.600000000000000089e+00 1.379956277530889619e-01 1.345583052511692499e-03
1.800000000000000044e+00 1.463615151569888362e-01 1.374064221309158644e-03
2.000000000000000000e+00 1.548298664731221630e-01 1.396669029263366809e-03
2.200000000000000178e+00 1.633740467933888496e-01 1.418574191929928468e-03
2.399999999999999911e+00 1.719401681312666408e-01 1.436215740382832968e-03
2.600000000000000089e+00 1.805317579913443826e-01 1.446236494533130424e-03
2.799999999999999822e+00 1.891182596371888958e-01 1.453480368943133472e-03
3.000000000000000000e+00 1.976800680716333247e-01 1.461460965573125508e-03
3.200000000000000178e+00 2.062428019445222138e-01 1.462673999338729445e-03
3.399999999999999911e+00 2.147577362544555724e-01 1.462933716133770152e-03
3.600000000000000089e+00 2.232046059576000552e-01 1.456698919633349267e-03
3.799999999999999822e+00 2.315619307902888890e-01 1.454014706405220778e-03
4.000000000000000000e+00 2.398328561327333353e-01 1.447674944414329215e-03
4.200000000000000178e+00 2.479952792860222188e-01 1.440021569730140982e-03
4.400000000000000355e+00 2.560824448790889329e-01 1.424569154513551138e-03
4.599999999999999645e+00 2.640319935176332344e-01 1.409744680007694569e-03
4.799999999999999822e+00 2.718302447477444206e-01 1.389980769883642593e-03
5.000000000000000000e+00 2.795024393368444326e-01 1.365016117665374768e-03
5.200000000000000178e+00 2.870205475204000156e-01 1.341375483097741400e-03
5.400000000000000355e+00 2.943861124231778592e-01 1.321666391378510750e-03
5.599999999999999645e+00 3.015942162414556038e-01 1.303372932015065726e-03
5.799999999999999822e+00 3.086509667435220483e-01 1.285120226737662122e-03
6.000000000000000000e+00 3.155095690054999791e-01 1.261755870209442737e-03
6.200000000000000178e+00 3.222261051628887984e-01 1.241889158446202700e-03
6.400000000000000355e+00 3.287357746861000463e-01 1.222007987217097131e-03
6.599999999999999645e+00 3.350815201123888420e-01 1.199588504700290154e-03
6.799999999999999822e+00 3.412539424638998953e-01 1.177594334735984497e-03
7.000000000000000000e+00 3.472537415961889917e-01 1.153571213787418261e-03
7.200000000000000178e+00 3.530361388274778078e-01 1.131697651280860924e-03
7.400000000000000355e+00 3.586036484757665899e-01 1.103635960823079899e-03
7.599999999999999645e+00 3.639924838688998743e-01 1.079851414023161836e-03
7.799999999999999822e+00 3.691496930828001011e-01 1.056216668233031205e-03
8.000000000000000000e+00 3.741581202599110756e-01 1.040906365233694279e-03
8.199999999999999289e+00 3.789642897778444097e-01 1.017607378652243474e-03
8.400000000000000355e+00 3.835934922149332738e-01 9.967345887413419075e-04
8.599999999999999645e+00 3.880117811687112117e-01 9.780029639993974028e-04
8.800000000000000711e+00 3.922634405169889149e-01 9.555083335399958480e-04
9.000000000000000000e+00 3.963934912946444622e-01 9.440156754864145044e-04
9.199999999999999289e+00 4.003303258250222041e-01 9.301756355611388643e-04
9.400000000000000355e+00 4.040911144499555463e-01 9.156615588478644830e-04
9.599999999999999645e+00 4.077530882994221950e-01 8.920950233242524443e-04
9.800000000000000711e+00 4.112823656633555203e-01 8.731001220264087521e-04
1.000000000000000000e+01 4.146384674939000425e-01 8.552972629240026452e-04
1.019999999999999929e+01 4.178269898301444352e-01 8.396325857572058560e-04
1.040000000000000036e+01 4.208986891215444337e-01 8.336741518231928667e-04
1.059999999999999964e+01 4.238544388488888481e-01 8.239292573200452004e-04
1.080000000000000071e+01 4.267000166499889668e-01 8.114677888827929271e-04
1.100000000000000000e+01 4.294144478483667426e-01 8.038315592100277532e-04
1.119999999999999929e+01 4.320102617940888567e-01 8.016274878211804376e-04
1.140000000000000036e+01 4.344927390920776955e-01 7.923526970006318721e-04
1.159999999999999964e+01 4.368866071492999437e-01 7.849425887433008090e-04
1.180000000000000071e+01 4.391818267172779011e-01 7.776248304580888867e-04
1.200000000000000000e+01 4.413607757900778750e-01 7.665739769307402911e-04
1.219999999999999929e+01 4.434945346073110306e-01 7.670740837581141273e-04
1.240000000000000036e+01 4.455120002546222868e-01 7.583849401077086619e-04
1.259999999999999964e+01 4.474779670287444833e-01 7.466257368208818702e-04
1.280000000000000071e+01 4.493592407486222129e-01 7.445123672843664570e-04
1.300000000000000000e+01 4.511895003153554851e-01 7.384998163958174768e-04
1.319999999999999929e+01 4.529535747456111539e-01 7.340222996997669298e-04
1.340000000000000036e+01 4.546813209966888980e-01 7.401603674027246865e-04
1.359999999999999964e+01 4.563951690475777090e-01 7.456450151477701576e-04
1.380000000000000071e+01 4.580714732607555906e-01 7.513437366210170242e-04
1.400000000000000000e+01 4.597505346267554693e-01 7.648969850809275717e-04
1.419999999999999929e+01 4.613767946683111076e-01 7.753467439591527456e-04
1.440000000000000036e+01 4.630320893130333015e-01 7.883082848483247661e-04
1.459999999999999964e+01 4.646598193138333222e-01 7.980359767308045247e-04
1.480000000000000071e+01 4.662866762610777815e-01 8.068547883134697014e-04
1.500000000000000000e+01 4.679051138530777032e-01 8.188321157254723056e-04
1.519999999999999929e+01 4.695185780092221983e-01 8.344385654001431089e-04
1.540000000000000036e+01 4.711846071148222959e-01 8.538643843271142642e-04
1.559999999999999964e+01 4.728460040740555259e-01 8.749769130759537869e-04
1.580000000000000071e+01 4.745388244848222081e-01 9.002154091145833561e-04
1.600000000000000000e+01 4.762682139509443746e-01 9.259331854594888981e-04
1.619999999999999929e+01 4.780247781704555776e-01 9.550405418253129055e-04
1.639999999999999858e+01 4.797735144188776668e-01 9.798665443994018873e-04
1.660000000000000142e+01 4.815725828809445108e-01 1.004912793038346096e-03
1.680000000000000071e+01 4.834021852412112019e-01 1.027319687251916028e-03
1.700000000000000000e+01 4.852913564324666251e-01 1.051750634105998129e-03
1.719999999999999929e+01 4.872109410015444397e-01 1.077156153200346843e-03
1.739999999999999858e+01 4.891355115684000721e-01 1.111491790816989842e-03
1.760000000000000142e+01 4.910934893390666578e-01 1.145285405233104677e-03
1.780000000000000071e+01 4.930550349269888222e-01 1.173957319799306606e-03
1.800000000000000000e+01 4.950486253548999627e-01 1.210871946375856453e-03
1.819999999999999929e+01 4.969835157965777905e-01 1.250272278124548754e-03
1.839999999999999858e+01 4.989447808351442637e-01 1.289016565992871528e-03
1.860000000000000142e+01 5.008660281639998324e-01 1.331157962853272286e-03
1.880000000000000071e+01 5.027486424693556888e-01 1.379601760954607534e-03
1.900000000000000000e+01 5.045869719196000025e-01 1.421086585315159412e-03
1.919999999999999929e+01 5.063098111603554496e-01 1.467797397717153550e-03
1.939999999999999858e+01 5.079586458291888151e-01 1.519743374124808439e-03
1.960000000000000142e+01 5.094623786823001543e-01 1.566402126585627339e-03
1.980000000000000071e+01 5.108439542673554046e-01 1.618986873683646039e-03
2.000000000000000000e+01 5.120572065361114200e-01 1.674035627775602268e-03
2.019999999999999929e+01 5.130530086651891031e-01 1.723327774612533380e-03
2.039999999999999858e+01 5.137921396153444231e-01 1.776402416054014216e-03
2.060000000000000142e+01 5.142786482844781126e-01 1.825646647967713986e-03
2.080000000000000071e+01 5.144773991976444583e-01 1.878017438037098618e-03
2.100000000000000000e+01 5.143468761437554049e-01 1.928559080434240694e-03
2.119999999999999929e+01 5.138670058698557863e-01 1.976518657800393607e-03
2.139999999999999858e+01 5.130721501872332890e-01 2.023670479241360988e-03
2.160000000000000142e+01 5.118658654568555288e-01 2.059810051446816451e-03
2.180000000000000071e+01 5.102410639321111052e-01 2.098244388582432701e-03
2.200000000000000000e+01 5.081973884300887701e-01 2.131961333683546431e-03
2.219999999999999929e+01 5.057354255436553592e-01 2.162269938297822335e-03
2.239999999999999858e+01 5.028444398239554358e-01 2.190392332762356072e-03
2.260000000000000142e+01 4.995050109151444873e-01 2.211986745509764152e-03
2.280000000000000071e+01 4.956865189824777307e-01 2.228206123427143876e-03
2.300000000000000000e+01 4.914345530550222052e-01 2.238992467068350988e-03
2.319999999999999929e+01 4.867187308706332205e-01 2.242273615853230748e-03
2.339999999999999858e+01 4.816078342081556163e-01 2.249700707809223869e-03
2.360000000000000142e+01 4.760563942062444598e-01 2.249497300221673084e-03
2.380000000000000071e+01 4.700727049001999780e-01 2.241582904455041020e-03
2.400000000000000000e+01 4.637450944815110221e-01 2.226757100772204599e-03
2.419999999999999929e+01 4.570150823676111806e-01 2.211528182293321862e-03
2.439999999999999858e+01 4.499775420870887888e-01 2.195890342702753149e-03
2.460000000000000142e+01 4.426195903067222104e-01 2.173887543141155097e-03
2.480000000000000071e+01 4.349724350265110062e-01 2.147750299129986759e-03
2.500000000000000000e+01 4.270588174503666679e-01 2.117754275491082108e-03
2.519999999999999929e+01 4.188972653990111206e-01 2.088888671031696904e-03
2.539999999999999858e+01 4.105481590796223879e-01 2.054105933014457874e-03
2.560000000000000142e+01 4.020371442503221648e-01 2.021380847173306471e-03
2.580000000000000071e+01 3.933676536808333735e-01 1.990199439996212429e-03
2.600000000000000000e+01 3.845922146926111229e-01 1.954496822644090880e-03
2.619999999999999929e+01 3.757023555093221279e-01 1.918564558192979459e-03
2.639999999999999858e+01 3.667510950727555508e-01 1.881380788925293571e-03
2.660000000000000142e+01 3.577560466369887893e-01 1.846406833856956446e-03
2.680000000000000071e+01 3.487591820945222243e-01 1.812011240895727935e-03
2.700000000000000000e+01 3.397626288328333133e-01 1.778035138704810950e-03
2.719999999999999929e+01 3.307753933861556361e-01 1.744696739472548089e-03
2.739999999999999858e+01 3.218357309695332735e-01 1.711642082404491848e-03
2.760000000000000142e+01 3.129516981766445327e-01 1.679489345122575422e-03
2.780000000000000071e+01 3.041584235572110106e-01 1.645225356263732433e-03
2.800000000000000000e+01 2.954527770123888120e-01 1.616399815071877530e-03
2.819999999999999929e+01 2.868626820870777694e-01 1.585157273767183635e-03
2.839999999999999858e+01 2.783917505163665540e-01 1.557288210109818204e-03
2.860000000000000142e+01 2.700467669633889178e-01 1.529448185004435041e-03
2.880000000000000071e+01 2.618265108603888836e-01 1.503418502638526793e-03
2.900000000000000000e+01 2.537532707678001320e-01 1.477927003154889084e-03
2.919999999999999929e+01 2.458379846444110894e-01 1.451807631186566826e-03
2.939999999999999858e+01 2.380781901484778085e-01 1.426380319393679352e-03
2.960000000000000142e+01 2.304813988514999301e-01 1.403719578331212234e-03
2.980000000000000071e+01 2.230514639893777795e-01 1.381731807984294680e-03
3.000000000000000000e+01 2.158019858878333641e-01 1.359503859506171284e-03
3.019999999999999929e+01 2.087334156494000115e-01 1.337023391158436271e-03
3.039999999999999858e+01 2.018430092133888243e-01 1.316732090624405261e-03
3.060000000000000142e+01 1.951276974889555038e-01 1.293812052205703172e-03
3.080000000000000071e+01 1.886099769254000191e-01 1.272245824029335408e-03
3.100000000000000000e+01 1.822863447449666885e-01 1.250043076034198196e-03
3.119999999999999929e+01 1.761429755855555557e-01 1.227254418371946784e-03
3.139999999999999858e+01 1.701923388684000449e-01 1.203522902786975223e-03
3.160000000000000142e+01 1.644365945745777657e-01 1.180012644345780756e-03
3.180000000000000071e+01 1.588661605399444843e-01 1.157159518895301996e-03
3.200000000000000000e+01 1.534800529532444613e-01 1.135319306948831021e-03
3.220000000000000284e+01 1.482844945813444337e-01 1.111553465080875004e-03
3.239999999999999858e+01 1.432716784931444276e-01 1.087246194515447632e-03
3.260000000000000142e+01 1.384396099887111042e-01 1.062908569091575075e-03
3.279999999999999716e+01 1.337820748209444521e-01 1.039328404388572061e-03
3.300000000000000000e+01 1.293069665566222715e-01 1.015533030927760240e-03
3.320000000000000284e+01 1.249930065233111204e-01 9.919532646817607290e-04
3.339999999999999858e+01 1.208438235271666467e-01 9.690377155754413075e-04
3.360000000000000142e+01 1.168539326020333197e-01 9.469347132180151077e-04
3.379999999999999716e+01 1.130155501887333269e-01 9.249410739618217810e-04
3.400000000000000000e+01 1.093327777170444437e-01 9.027942443153740872e-04
3.420000000000000284e+01 1.057857427145666857e-01 8.821943644310668029e-04
3.439999999999999858e+01 1.023884266533888615e-01 8.627437537401501724e-04
3.460000000000000142e+01 9.911570725817779592e-02 8.431031608673115454e-04
3.479999999999999716e+01 9.597801827335554481e-02 8.248234683308645681e-04
3.500000000000000000e+01 9.296185204024445814e-02 8.062659623871543633e-04
3.520000000000000284e+01 9.006946139725559297e-02 7.888580119973035700e-04
3.539999999999999858e+01 8.728844633387776442e-02 7.721235447805018448e-04
3.560000000000000142e+01 8.461051460592222684e-02 7.560152308562241835e-04
3.579999999999999716e+01 8.204861599574447828e-02 7.405901786514363727e-04
3.600000000000000000e+01 7.958149588055556112e-02 7.260392393990083675e-04
3.620000000000000284e+01 7.721258175263333301e-02 7.111828671475378932e-04
3.639999999999999858e+01 7.493830062350002874e-02 6.974668628370665454e-04
3.660000000000000142e+01 7.275401233906664267e-02 6.839630563711620757e-04
3.679999999999999716e+01 7.064564338687781553e-02 6.710544406036166639e-04
3.700000000000000000e+01 6.862894595231110173e-02 6.587449576462109813e-04
3.720000000000000284e+01 6.668601292288886540e-02 6.472144047620996109e-04
3.739999999999999858e+01 6.481266226795553975e-02 6.358789290503314437e-04
3.760000000000000142e+01 6.301614267875559061e-02 6.246853705330848326e-04
3.779999999999999716e+01 6.128679305064443222e-02 6.136521668931620632e-04
3.800000000000000000e+01 5.961810591878888982e-02 6.031013483036064271e-04
3.820000000000000284e+01 5.801152997013334089e-02 5.918520877382688235e-04
3.839999999999999858e+01 5.645852605538888291e-02 5.816395342451270928e-04
3.860000000000000142e+01 5.496066319168890074e-02 5.718575805891576392e-04
3.879999999999999716e+01 5.351944129532221900e-02 5.618747499674823977e-04
3.900000000000000000e+01 5.213463799422222295e-02 5.536340997295608780e-04
3.920000000000000284e+01 5.079292197963333755e-02 5.441246021558011296e-04
3.939999999999999858e+01 4.950260478097778111e-02 5.352106858341591517e-04
3.960000000000000142e+01 4.825144967968889725e-02 5.264752742504883029e-04
3.979999999999999716e+01 4.704513548732222605e-02 5.177734461743617976e-04
4.000000000000000000e+01 4.587706539887778656e-02 5.091289285662130380e-04
4.020000000000000284e+01 4.475097875427778288e-02 5.009419133270172873e-04
4.039999999999999858e+01 4.365945896137778809e-02 4.934475059732483732e-04
4.060000000000000142e+01 4.260820002105556586e-02 4.859361845361433825e-04
4.079999999999999716e+01 4.158974571095554879e-02 4.784597072691131026e-04
4.100000000000000000e+01 4.060145008755555729e-02 4.708220447182958788e-04
4.120000000000000284e+01 3.964428269285555362e-02 4.638912795061095762e-04
4.139999999999999858e+01 3.871720137775556264e-02 4.570130267542240362e-04
4.160000000000000142e+01 3.781706421882221475e-02 4.495081624173459501e-04
4.179999999999999716e+01 3.694503313412221546e-02 4.424834117929058981e-04
4.200000000000000000e+01 3.610004132694445006e-02 4.353565062450767535e-04
4.220000000000000284e+01 3.528001602907777229e-02 4.287562572328054494e-04
4.239999999999999858e+01 3.448535682172222672e-02 4.222287652351120629e-04
4.260000000000000142e+01 3.371506505122223024e-02 4.161673754107598805e-04
4.279999999999999716e+01 3.296866490820001688e-02 4.100174105197824893e-04
4.300000000000000000e+01 3.224324276236664732e-02 4.038760601608214814e-04
4.320000000000000284e+01 3.153881647486666412e-02 3.980243221332067970e-04
4.339999999999999858e+01 3.085429590443333758e-02 3.919491263680429803e-04
4.360000000000000142e+01 3.018909566676667225e-02 3.864070887783432537e-04
4.379999999999999716e+01 2.954402648180001062e-02 3.803697369660262125e-04
4.400000000000000000e+01 2.891668568357777871e-02 3.748799340420116500e-04
4.420000000000000284e+01 2.830812544834444139e-02 3.692863863107167339e-04
4.439999999999999858e+01 2.771856770057778280e-02 3.633076703676404637e-04
4.460000000000000142e+01 2.714403538572222538e-02 3.576988584211320183e-04
4.479999999999999716e+01 2.658243093095555981e-02 3.523247864798229414e-04
4.500000000000000000e+01 2.604031061750000653e-02 3.466573985231694325e-04
4.520000000000000284e+01 2.551115875620000445e-02 3.409711200160200429e-04
4.539999999999999858e+01 2.499826822585555358e-02 3.355971718768144632e-04
4.560000000000000142e+01 2.449759292933333457e-02 3.301823746304175531e-04
4.579999999999999716e+01 2.401028080348888497e-02 3.249870953205504951e-04
4.600000000000000000e+01 2.353903931365555410e-02 3.196028836542237888e-04
4.620000000000000284e+01 2.307931499641110648e-02 3.141720981845438150e-04
4.639999999999999858e+01 2.263020182204444550e-02 3.090831393480527180e-04
4.660000000000000142e+01 2.219472034451110826e-02 3.037627050292930945e-04
4.679999999999999716e+01 2.176889991163333260e-02 2.987139240706487603e-04
4.700000000000000000e+01 2.135442847366666660e-02 2.932904701745852791e-04
4.720000000000000284e+01 2.095334486530000401e-02 2.885451186212022938e-04
4.739999999999999858e+01 2.056222935061110743e-02 2.840216816406354529e-04
4.760000000000000142e+01 2.017912049752222312e-02 2.790298953296020440e-04
4.779999999999999716e+01 1.980623975458888769e-02 2.745017434913112346e-04
4.800000000000000000e+01 1.944190125819999365e-02 2.699499765073929726e-04
4.820000000000000284e+01 1.909031337513333523e-02 2.656331668302665977e-04
4.839999999999999858e+01 1.874469401549999983e-02 2.614087337567177951e-04
4.860000000000000142e+01 1.840844733508889206e-02 2.574953625286519011e-04
4.879999999999999716e+01 1.808045634502221735e-02 2.530353673112697033e-04
4.900000000000000000e+01 1.776253291567777767e-02 2.486367871938807684e-04
4.920000000000000284e+01 1.745068278141111151e-02 2.446495075557564248e-04
4.939999999999999858e+01 1.714538651080000503e-02 2.407586229773828841e-04
4.960000000000000142e+01 1.684797136016666710e-02 2.369343980161158663e-04
4.979999999999999716e+01 1.655666345525556166e-02 2.331052392865175737e-04


==> anc/fig1a/soft_p_dep_NiNi.txt <==
# t[fm/c] rho_B[1/fm3] err[1/fm3]
-4.599999999999999645e+00 6.190759596955555839e-03 2.407819525958937313e-05
-4.400000000000000355e+00 7.163653276043328681e-03 2.669976716178704474e-05
-4.200000000000000178e+00 8.268070380873328296e-03 2.955293656362717979e-05
-4.000000000000000000e+00 9.517184602321111103e-03 3.279110528277423689e-05
-3.799999999999999822e+00 1.092560810146001385e-02 3.632816036738443317e-05
-3.600000000000000089e+00 1.250877276308555615e-02 4.034448378422907940e-05
-3.399999999999999911e+00 1.428264027397556368e-02 4.478889790360436607e-05
-3.200000000000000178e+00 1.626319558893001005e-02 4.970602835382775071e-05
-3.000000000000000000e+00 1.846713153009887573e-02 5.511726896801057781e-05
-2.799999999999999822e+00 2.091186938362334449e-02 6.104103964191587620e-05
-2.600000000000000089e+00 2.361329754597888547e-02 6.750826866343084918e-05
-2.399999999999999911e+00 2.659169373718222804e-02 7.469782262528450753e-05
-2.200000000000000178e+00 2.985806492571998691e-02 8.239212487794224924e-05
-2.000000000000000000e+00 3.343033999027000824e-02 9.081437702692250129e-05
-1.800000000000000044e+00 3.732478940317559418e-02 9.974161607007075081e-05
-1.600000000000000089e+00 4.155021299298773674e-02 1.093228936337629437e-04
-1.399999999999999911e+00 4.612465353475440899e-02 1.194412899075073128e-04
-1.199999999999999956e+00 5.105288254379995727e-02 1.301594398964450066e-04
-1.000000000000000000e+00 5.633961780456663709e-02 1.414032813724330718e-04
-8.000000000000000444e-01 6.199053987561001233e-02 1.530130644394030800e-04
-5.999999999999999778e-01 6.800634340488215246e-02 1.653102187307267559e-04
-4.000000000000000222e-01 7.438135786721332410e-02 1.778755121960632322e-04
-2.000000000000000111e-01 8.110986514482561305e-02 1.907032820678181519e-04
0.000000000000000000e+00 8.818495741728217541e-02 2.037507648399142950e-04
2.000000000000000111e-01 9.559088882738668580e-02 2.169621389448616255e-04
4.000000000000000222e-01 1.033155253675688834e-01 2.302429685693623506e-04
5.999999999999999778e-01 1.113379947248511331e-01 2.435911368587248527e-04
8.000000000000000444e-01 1.196349748525922935e-01 2.570985482576898279e-04
1.000000000000000000e+00 1.281820149684576582e-01 2.701837469875420917e-04
1.199999999999999956e+00 1.369546022922556727e-01 2.833820003145862934e-04
1.399999999999999911e+00 1.459295888650656015e-01 2.961243121472046085e-04
1.600000000000000089e+00 1.550819245617666708e-01 3.090099865699092179e-04
1.800000000000000044e+00 1.643734310076921945e-01 3.214195580837739979e-04
2.000000000000000000e+00 1.737861364356990401e-01 3.332082240965439867e-04
2.200000000000000178e+00 1.832979386372291242e-01 3.447775934610340545e-04
2.399999999999999911e+00 1.928821644862712403e-01 3.559082306494509222e-04
2.600000000000000089e+00 2.025092518750821469e-01 3.667886172534144500e-04
2.799999999999999822e+00 2.121653276316778913e-01 3.769997068574890858e-04
3.000000000000000000e+00 2.218223462665321333e-01 3.865422063575162798e-04
3.200000000000000178e+00 2.314611798621301897e-01 3.961582077325266258e-04
3.399999999999999911e+00 2.410631342497200069e-01 4.051198424307687613e-04
3.600000000000000089e+00 2.506183797790901835e-01 4.140022950250514381e-04
3.799999999999999822e+00 2.600897844543550996e-01 4.221248662715290775e-04
4.000000000000000000e+00 2.694725117484977339e-01 4.295206742349716943e-04
4.200000000000000178e+00 2.787642173565298975e-01 4.361758915278119331e-04
4.400000000000000355e+00 2.879380517211121426e-01 4.431532201401453745e-04
4.599999999999999645e+00 2.969801297545899832e-01 4.495570553316762582e-04
4.799999999999999822e+00 3.058798201711164233e-01 4.560072179273365767e-04
5.000000000000000000e+00 3.146282421801223639e-01 4.615391357147110218e-04
5.200000000000000178e+00 3.232096119956023861e-01 4.668263811743985693e-04
5.400000000000000355e+00 3.316051246868055302e-01 4.712909450255641734e-04
5.599999999999999645e+00 3.398166386952512497e-01 4.755831239417726065e-04
5.799999999999999822e+00 3.478343441132178970e-01 4.793165549646075021e-04
6.000000000000000000e+00 3.556601800488668474e-01 4.825116133283182838e-04
6.200000000000000178e+00 3.632823843225866378e-01 4.858888374921967071e-04
6.400000000000000355e+00 3.706934993941120027e-01 4.884485633545399344e-04
6.599999999999999645e+00 3.778866833305631889e-01 4.909567517820726500e-04
6.799999999999999822e+00 3.848664535994997804e-01 4.932735337645415908e-04
7.000000000000000000e+00 3.916332644048089451e-01 4.951435980752293955e-04
7.200000000000000178e+00 3.981626553741222097e-01 4.964845138001096076e-04
7.400000000000000355e+00 4.044605617485309557e-01 4.980975036583801642e-04
7.599999999999999645e+00 4.105331272398866638e-01 4.996572422363670636e-04
7.799999999999999822e+00 4.163741952624812614e-01 5.009520218912363659e-04
8.000000000000000000e+00 4.219860960969477603e-01 5.021135510834536051e-04
8.199999999999999289e+00 4.273629304695236164e-01 5.029801834549769979e-04
8.400000000000000355e+00 4.325110326457363152e-01 5.051709677856230062e-04
8.599999999999999645e+00 4.373949374192746542e-01 5.071694791287541639e-04
8.800000000000000711e+00 4.420339058988901337e-01 5.090397414661944082e-04
9.000000000000000000e+00 4.464154001994808385e-01 5.108635637088967995e-04
9.199999999999999289e+00 4.505531977504686481e-01 5.129354628780787018e-04
9.400000000000000355e+00 4.544293826048524942e-01 5.149471877195461534e-04
9.599999999999999645e+00 4.580483248707865052e-01 5.177529571734351427e-04
9.800000000000000711e+00 4.614056559308719052e-01 5.197514559235472250e-04
1.000000000000000000e+01 4.644908463111623309e-01 5.228371399753266400e-04
1.019999999999999929e+01 4.673117249271197537e-01 5.256569173941286503e-04
1.040000000000000036e+01 4.698569412382643806e-01 5.290476266025729343e-04
1.059999999999999964e+01 4.721246366868720457e-01 5.323676799616197317e-04
1.080000000000000071e+01 4.741154346662198038e-01 5.360639233319648483e-04
1.100000000000000000e+01 4.758315926521389794e-01 5.400409454629996522e-04
1.119999999999999929e+01 4.772606824648030766e-01 5.439242741034578050e-04
1.140000000000000036e+01 4.783833301512511182e-01 5.480070768974454288e-04
1.159999999999999964e+01 4.792050823398476544e-01 5.532573727078380407e-04
1.180000000000000071e+01 4.796978462018771094e-01 5.583234222334125139e-04
1.200000000000000000e+01 4.798706985841684758e-01 5.637825627754119691e-04
1.219999999999999929e+01 4.797036790638999904e-01 5.699745041973026168e-04
1.240000000000000036e+01 4.791767232855026482e-01 5.755762698537920420e-04
1.259999999999999964e+01 4.782770026904776817e-01 5.820783053281719044e-04
1.280000000000000071e+01 4.769845386099064721e-01 5.878931820509030294e-04
1.300000000000000000e+01 4.752889711045354404e-01 5.946196382755845194e-04
1.319999999999999929e+01 4.731817283506549732e-01 6.005496030045313167e-04
1.340000000000000036e+01 4.706348604032689065e-01 6.070542870108802235e-04
1.359999999999999964e+01 4.676316210559723907e-01 6.125504467698984290e-04
1.380000000000000071e+01 4.641760886919368279e-01 6.181370470769859127e-04
1.400000000000000000e+01 4.602458848918843937e-01 6.237062362716481014e-04
1.419999999999999929e+01 4.558214320703810607e-01 6.288587461901165750e-04
1.440000000000000036e+01 4.509221401016557662e-01 6.344705126531575978e-04
1.459999999999999964e+01 4.455220292351089739e-01 6.397008233370864334e-04
1.480000000000000071e+01 4.396296503207076101e-01 6.443185015331246617e-04
1.500000000000000000e+01 4.332433054398852068e-01 6.492462205177179342e-04
1.519999999999999929e+01 4.263680394166352583e-01 6.536132275754303342e-04
1.540000000000000036e+01 4.190092730085522299e-01 6.572318680771017203e-04
1.559999999999999964e+01 4.111828345720525135e-01 6.608198239099472016e-04
1.580000000000000071e+01 4.029176042670433167e-01 6.640856967204081685e-04
1.600000000000000000e+01 3.942227649219158803e-01 6.668493104377871961e-04
1.619999999999999929e+01 3.851318048505024683e-01 6.693563852592158796e-04
1.639999999999999858e+01 3.756677526249367349e-01 6.711771597225934562e-04
1.660000000000000142e+01 3.658641584357836263e-01 6.725001919545990550e-04
1.680000000000000071e+01 3.557599606813310333e-01 6.726972825104144630e-04
1.700000000000000000e+01 3.453923303551189594e-01 6.720744429346259784e-04
1.719999999999999929e+01 3.347990903598544454e-01 6.706131651171789608e-04
1.739999999999999858e+01 3.240346397509631937e-01 6.680213841315208421e-04
1.760000000000000142e+01 3.131341267405678974e-01 6.644512435955743064e-04
1.780000000000000071e+01 3.021432852204968267e-01 6.598239811217847554e-04
1.800000000000000000e+01 2.911001368790155919e-01 6.541786684916606242e-04
1.819999999999999929e+01 2.800585117377524802e-01 6.475960223481753509e-04
1.839999999999999858e+01 2.690561249688936396e-01 6.403716342632215187e-04
1.860000000000000142e+01 2.581408002718541539e-01 6.320207176511780231e-04
1.880000000000000071e+01 2.473507406137334941e-01 6.224953585093282718e-04
1.900000000000000000e+01 2.367195213117620767e-01 6.122875264532805879e-04
1.919999999999999929e+01 2.262847064687131537e-01 6.013257017224726570e-04
1.939999999999999858e+01 2.160727495341242255e-01 5.894415851937010158e-04
1.960000000000000142e+01 2.061180470338888904e-01 5.766432704544346196e-04
1.980000000000000071e+01 1.964420118932066472e-01 5.631351738524000136e-04
2.000000000000000000e+01 1.870737228075368408e-01 5.488728644934791345e-04
2.019999999999999929e+01 1.780218943766955497e-01 5.342063769174863318e-04
2.039999999999999858e+01 1.693074991823923792e-01 5.188631899923686758e-04
2.060000000000000142e+01 1.609364971747389295e-01 5.030035692226165469e-04
2.080000000000000071e+01 1.529178434169644885e-01 4.869958120765578496e-04
2.100000000000000000e+01 1.452538845003153722e-01 4.707869980482607916e-04
2.119999999999999929e+01 1.379453423639291632e-01 4.544809370449616969e-04
2.139999999999999858e+01 1.309936982256822424e-01 4.381732121769654851e-04
2.160000000000000142e+01 1.243883885351445145e-01 4.220639826885759396e-04
2.180000000000000071e+01 1.181235143627743928e-01 4.060689286109315740e-04
2.200000000000000000e+01 1.121927974206677892e-01 3.904416051205338652e-04
2.219999999999999929e+01 1.065824677766944173e-01 3.750710301749493863e-04
2.239999999999999858e+01 1.012834542700621759e-01 3.600983780799411004e-04
2.260000000000000142e+01 9.628363782932450321e-02 3.455337304458192546e-04
2.280000000000000071e+01 9.156728017023893496e-02 3.314391477138188200e-04
2.300000000000000000e+01 8.712425652058772285e-02 3.177670386140780219e-04
2.319999999999999929e+01 8.293754166065663014e-02 3.044850102475027799e-04
2.339999999999999858e+01 7.899434478069548848e-02 2.918133982217892904e-04
2.360000000000000142e+01 7.528157168560667412e-02 2.796117583726684050e-04
2.380000000000000071e+01 7.178517909025997068e-02 2.679522597738904534e-04
2.400000000000000000e+01 6.849194633375886576e-02 2.567415368611235911e-04
2.419999999999999929e+01 6.538824671737877847e-02 2.461122107951903759e-04
2.439999999999999858e+01 6.246387701336109100e-02 2.358481404422262443e-04
2.460000000000000142e+01 5.970938913690441302e-02 2.260932024801861468e-04
2.480000000000000071e+01 5.711316954568226856e-02 2.169069492709112528e-04
2.500000000000000000e+01 5.466229122942108803e-02 2.081057983729709651e-04
2.519999999999999929e+01 5.234891278067558412e-02 1.997721578794720530e-04
2.539999999999999858e+01 5.016356167301002505e-02 1.918443110169716593e-04
2.560000000000000142e+01 4.809932185503997676e-02 1.842692872153394367e-04
2.580000000000000071e+01 4.614631694926995403e-02 1.770441113844049082e-04
2.600000000000000000e+01 4.430022505565891361e-02 1.703358778063962845e-04
2.619999999999999929e+01 4.255084858360889954e-02 1.639690350304752399e-04
2.639999999999999858e+01 4.089479744126998939e-02 1.578726189695890258e-04
2.660000000000000142e+01 3.932512051640552758e-02 1.520806517315537014e-04
2.680000000000000071e+01 3.783577123109774232e-02 1.465812914565960926e-04
2.700000000000000000e+01 3.642155149408663611e-02 1.413806777114139026e-04
2.719999999999999929e+01 3.507767540800114242e-02 1.364124609819431096e-04
2.739999999999999858e+01 3.380088565393668532e-02 1.317235278593112326e-04
2.760000000000000142e+01 3.258632674369667942e-02 1.272387922728952152e-04
2.780000000000000071e+01 3.142910914038552633e-02 1.230372455227565526e-04
2.800000000000000000e+01 3.032779613511446190e-02 1.190562301307601851e-04
2.819999999999999929e+01 2.927866517124554438e-02 1.152417347008599815e-04
2.839999999999999858e+01 2.827873961961776747e-02 1.116076242476414027e-04
2.860000000000000142e+01 2.732446135150776514e-02 1.081538306454675897e-04
2.880000000000000071e+01 2.641268804073443680e-02 1.048928600635131906e-04
2.900000000000000000e+01 2.554240044225889253e-02 1.017399165187905856e-04
2.919999999999999929e+01 2.471012925952111722e-02 9.871940835358888671e-05
2.939999999999999858e+01 2.391563347620778365e-02 9.583961206878376029e-05
2.960000000000000142e+01 2.315402352390111620e-02 9.317001504716264381e-05
2.980000000000000071e+01 2.242453572905112394e-02 9.058342196352218490e-05
3.000000000000000000e+01 2.172629517713777283e-02 8.810974750146906786e-05
3.019999999999999929e+01 2.105659450641222952e-02 8.569859437969608805e-05
3.039999999999999858e+01 2.041500055521333970e-02 8.338411599684986131e-05
3.060000000000000142e+01 1.979957971377558149e-02 8.120191141742437143e-05
3.080000000000000071e+01 1.920852033831668346e-02 7.908970520135488638e-05
3.100000000000000000e+01 1.864098922539888376e-02 7.705691959767569320e-05
3.119999999999999929e+01 1.809602049425444031e-02 7.510134349397393086e-05
3.139999999999999858e+01 1.757222757838998797e-02 7.322456279669463939e-05
3.160000000000000142e+01 1.706881494914891037e-02 7.138349104282813446e-05
3.180000000000000071e+01 1.658457477891220680e-02 6.966106093013915809e-05
3.200000000000000000e+01 1.611789312688888948e-02 6.797600281812346188e-05
3.220000000000000284e+01 1.566937914272554730e-02 6.638584986763353861e-05
3.239999999999999858e+01 1.523691369755332710e-02 6.481664535320298985e-05
3.260000000000000142e+01 1.482083457425999000e-02 6.330644486937763024e-05
3.279999999999999716e+01 1.441939784615111145e-02 6.187515386764946986e-05
3.300000000000000000e+01 1.403268392007999375e-02 6.043633395595835492e-05
3.320000000000000284e+01 1.365927768100555668e-02 5.908169625114067071e-05
3.339999999999999858e+01 1.329868871880777147e-02 5.778988674282840838e-05
3.360000000000000142e+01 1.295110577051555856e-02 5.652319391808467502e-05
3.379999999999999716e+01 1.261531133612113151e-02 5.531388016115449400e-05
3.400000000000000000e+01 1.229131268186223029e-02 5.416750076771550070e-05
3.420000000000000284e+01 1.197806014467222430e-02 5.302809115591890107e-05
3.439999999999999858e+01 1.167613284179667456e-02 5.195763803412372110e-05
3.460000000000000142e+01 1.138330688043777579e-02 5.091538298209510985e-05
3.479999999999999716e+01 1.110004231943000075e-02 4.989165649540558460e-05
3.500000000000000000e+01 1.082656280494889017e-02 4.891419765568919903e-05
3.520000000000000284e+01 1.056170260656889327e-02 4.797309857591955195e-05
3.539999999999999858e+01 1.030511004830333456e-02 4.706436806181678501e-05
3.560000000000000142e+01 1.005686205484997847e-02 4.619438663820239625e-05
3.579999999999999716e+01 9.816935771691116114e-03 4.534298602748021309e-05
3.600000000000000000e+01 9.584414636360009260e-03 4.451734007497378393e-05
3.620000000000000284e+01 9.358745842587773769e-03 4.371774342518174803e-05
3.639999999999999858e+01 9.140449051535558950e-03 4.295050490777531209e-05
3.660000000000000142e+01 8.929030377858891004e-03 4.220408172214474191e-05
3.679999999999999716e+01 8.723424627795552111e-03 4.148912594546828994e-05
3.700000000000000000e+01 8.524292606507773845e-03 4.081120271192538354e-05
3.720000000000000284e+01 8.331363549542222108e-03 4.012054273114664082e-05
3.739999999999999858e+01 8.143948067501110416e-03 3.947677853356966980e-05
3.760000000000000142e+01 7.962110415252214232e-03 3.884597743442980622e-05
3.779999999999999716e+01 7.785389909437784826e-03 3.822003700361450426e-05
3.800000000000000000e+01 7.614254898121117394e-03 3.762405671210184978e-05
3.820000000000000284e+01 7.447499066756667688e-03 3.704528819914892798e-05
3.839999999999999858e+01 7.285333128710001598e-03 3.647627689132161945e-05
3.860000000000000142e+01 7.128013047369997565e-03 3.593764123127557518e-05
3.879999999999999716e+01 6.975241963364440384e-03 3.540656906104830995e-05
3.900000000000000000e+01 6.827077181604443261e-03 3.490284589413006323e-05
3.920000000000000284e+01 6.683312128317779426e-03 3.441296097913420121e-05
3.939999999999999858e+01 6.542796242747773300e-03 3.392563717080461440e-05
3.960000000000000142e+01 6.406175833634441055e-03 3.344884942008115672e-05
3.979999999999999716e+01 6.273234195002228702e-03 3.298256711318921062e-05
4.000000000000000000e+01 6.144066549583335549e-03 3.254326055399257622e-05
4.020000000000000284e+01 6.018309605967774555e-03 3.210900625849115545e-05
4.039999999999999858e+01 5.896513737803330511e-03 3.168437317164986191e-05
4.060000000000000142e+01 5.777623082137778310e-03 3.125612796940720661e-05
4.079999999999999716e+01 5.661473700698888868e-03 3.083228953814341912e-05
4.100000000000000000e+01 5.548716967521110516e-03 3.045015560302033160e-05
4.120000000000000284e+01 5.439098424352222481e-03 3.007658241145289157e-05
4.139999999999999858e+01 5.332094173681116260e-03 2.969580405806917595e-05
4.160000000000000142e+01 5.228031092634446292e-03 2.933336136451890027e-05
4.179999999999999716e+01 5.126376554197778143e-03 2.897184125920297622e-05
4.200000000000000000e+01 5.027357072351110005e-03 2.861932180530702652e-05
4.220000000000000284e+01 4.930847127298887932e-03 2.827530650919411024e-05
4.239999999999999858e+01 4.836837713906669105e-03 2.794842019083898244e-05
4.260000000000000142e+01 4.745324969696668865e-03 2.761326076352583851e-05
4.279999999999999716e+01 4.655885400346669242e-03 2.728690555369098886e-05
4.300000000000000000e+01 4.568681042626665870e-03 2.695629237555795894e-05
4.320000000000000284e+01 4.483449336449995062e-03 2.663607713554643492e-05
4.339999999999999858e+01 4.400418580657774158e-03 2.631901852202294187e-05
4.360000000000000142e+01 4.319991520531109991e-03 2.602817758620473961e-05
4.379999999999999716e+01 4.241266618688890530e-03 2.572786390108213001e-05
4.400000000000000000e+01 4.164123470775554434e-03 2.544374757656880191e-05
4.420000000000000284e+01 4.088719558223336686e-03 2.514424378328716859e-05
4.439999999999999858e+01 4.015447043902228320e-03 2.486055692938736889e-05
4.460000000000000142e+01 3.943698157681117984e-03 2.457354317021547075e-05
4.479999999999999716e+01 3.873777835272222171e-03 2.429389571910926541e-05
4.500000000000000000e+01 3.805568631998887744e-03 2.402511548648075834e-05
4.520000000000000284e+01 3.738801477515557841e-03 2.376366342724693171e-05
4.539999999999999858e+01 3.673448687628887589e-03 2.350010730440522472e-05
4.560000000000000142e+01 3.609737937316663103e-03 2.324082858585874332e-05
4.579999999999999716e+01 3.547493462792219998e-03 2.298930758151199386e-05
4.600000000000000000e+01 3.486760473752222554e-03 2.274172555393445960e-05
4.620000000000000284e+01 3.427296404171110891e-03 2.249249486294151566e-05
4.639999999999999858e+01 3.369272343251109806e-03 2.225574126487539159e-05
4.660000000000000142e+01 3.312555812322223389e-03 2.201761492353884248e-05
4.679999999999999716e+01 3.257132664754444889e-03 2.177995478060262892e-05
4.700000000000000000e+01 3.202718587051109345e-03 2.154657283471821789e-05
4.720000000000000284e+01 3.149531635210000170e-03 2.130767916444263607e-05
4.739999999999999858e+01 3.097520940833333857e-03 2.108920187455499997e-05
4.760000000000000142e+01 3.046641551773335461e-03 2.086850967733054659e-05
4.779999999999999716e+01 2.996859966473333376e-03 2.066045869239902397e-05
4.800000000000000000e+01 2.948019070733333760e-03 2.045417910847572229e-05
4.820000000000000284e+01 2.900456693986665484e-03 2.025241151726679125e-05
4.839999999999999858e+01 2.853737028098887653e-03 2.004411327643190502e-05
4.860000000000000142e+01 2.808034201387777165e-03 1.983325569091125870e-05
4.879999999999999716e+01 2.763352350563335474e-03 1.962613964754732849e-05
4.900000000000000000e+01 2.719401468068889400e-03 1.942506139139262854e-05
4.920000000000000284e+01 2.676717930692223274e-03 1.924024160493830474e-05
4.939999999999999858e+01 2.634929910263333723e-03 1.903390071444518002e-05
4.960000000000000142e+01 2.593823078841110599e-03 1.884713137296020695e-05
4.979999999999999716e+01 2.553429672297779802e-03 1.865113827122297766e-05


==> anc/fig1b/hard_p_dep_M3.txt <==
# t[fm/c] v1 v1_err
-4.770739999999999981e+00 -8.619561768616929194e-04 9.965742331180305925e-04
-4.000000000000000000e+00 -9.958624645730891189e-04 1.001104543489069560e-03
-3.000000000000000000e+00 -1.097722658157070270e-03 1.002596846495280251e-03
-2.000000000000000000e+00 -6.026976328972403867e-04 1.004127046524112095e-03
-1.000000000000000000e+00 -4.143744717497561893e-04 1.007282153551116019e-03
0.000000000000000000e+00 -3.731386197112943970e-04 1.011210015069309315e-03
1.000000000000000000e+00 -6.095707320911341676e-04 1.014858927234380849e-03
2.000000000000000000e+00 -1.463455723373675204e-03 1.018424173393837678e-03
3.000000000000000000e+00 -2.351456847644409123e-03 1.022446163111613831e-03
4.000000000000000000e+00 -3.565427915792306491e-03 1.026679687248331987e-03
5.000000000000000000e+00 -5.278384340821759384e-03 1.030960430847474704e-03
6.000000000000000000e+00 -7.780172284106121570e-03 1.034570479487381071e-03
7.000000000000000000e+00 -1.040506546974651753e-02 1.039032033932695909e-03
8.000000000000000000e+00 -1.087962460188803340e-02 1.044162618226208679e-03
9.000000000000000000e+00 -1.009601370267022673e-02 1.050924082596204354e-03
1.000000000000000000e+01 -5.896353673910052773e-03 1.057749813385866662e-03
1.100000000000000000e+01 -2.537838847470385843e-05 1.066031159916473563e-03
1.200000000000000000e+01 1.059871983786036739e-02 1.074675636138042395e-03
1.300000000000000000e+01 2.439026609728576003e-02 1.083915841817269287e-03
1.400000000000000000e+01 4.070544203552194790e-02 1.091768735904391800e-03
1.500000000000000000e+01 6.035899536771579393e-02 1.097277529144071459e-03
1.600000000000000000e+01 8.232839465505747967e-02 1.098916705912275811e-03
1.700000000000000000e+01 1.044361564575001095e-01 1.097622772862042947e-03
1.800000000000000000e+01 1.269374457312857363e-01 1.091914533639180623e-03
1.900000000000000000e+01 1.489127390214571300e-01 1.084537229693870479e-03
2.000000000000000000e+01 1.697220480402951426e-01 1.076415835881156663e-03
2.100000000000000000e+01 1.888864531167881444e-01 1.069941616508427677e-03
2.200000000000000000e+01 2.046597562302031326e-01 1.065857192972074000e-03
2.300000000000000000e+01 2.172338514811888999e-01 1.063354005545471279e-03
2.400000000000000000e+01 2.269153155494306462e-01 1.062618995131605140e-03
2.500000000000000000e+01 2.335054924359180328e-01 1.062348458302244964e-03
2.600000000000000000e+01 2.402048536748077889e-01 1.061243332588746816e-03
2.700000000000000000e+01 2.465766194584053383e-01 1.058808545094238034e-03
2.800000000000000000e+01 2.528024258582117767e-01 1.055265101326291867e-03
2.900000000000000000e+01 2.590457758483357131e-01 1.050244561053347968e-03
3.000000000000000000e+01 2.653366263156515803e-01 1.045142032143519606e-03
3.100000000000000000e+01 2.717202920803454269e-01 1.038353134293294906e-03
3.200000000000000000e+01 2.773062072352355800e-01 1.031896351809993059e-03
3.300000000000000000e+01 2.830215468258166500e-01 1.024644413727544530e-03
3.400000000000000000e+01 2.882620472004236434e-01 1.017666435729664559e-03
3.500000000000000000e+01 2.932811518328080624e-01 1.010124861756063041e-03
3.600000000000000000e+01 2.968690259396454256e-01 1.003639452442333562e-03
3.700000000000000000e+01 3.004532234740110996e-01 9.977458931478518697e-04
3.800000000000000000e+01 3.041163344140129232e-01 9.915023703109099827e-04
3.900000000000000000e+01 3.064853287162315754e-01 9.867612521086495565e-04
4.000000000000000000e+01 3.087096209927064905e-01 9.824695784781036639e-04
4.100000000000000000e+01 3.107647135337485156e-01 9.785806384011816895e-04
4.200000000000000000e+01 3.124677537071348654e-01 9.756248139679916638e-04
4.300000000000000000e+01 3.139453230549349994e-01 9.738177088714011168e-04
4.400000000000000000e+01 3.154908804150798329e-01 9.718722457225383807e-04
4.500000000000000000e+01 3.164933314829398991e-01 9.709684468244746689e-04
4.600000000000000000e+01 3.166515792914046945e-01 9.709936244689744336e-04
4.700000000000000000e+01 3.173196152110562829e-01 9.715236854116800647e-04
4.800000000000000000e+01 3.171072719448644883e-01 9.728071873538688677e-04
4.900000000000000000e+01 3.170493355701116678e-01 9.740589044592897752e-04
5.000000000000000000e+01 3.172802136240406301e-01 9.751128404746988278e-04


==> anc/fig1b/hard_p_dep_M4.txt <==
# t[fm/c] v1 v1_err
-4.770739999999999981e+00 2.033409217500472350e-04 1.014234095594530915e-03
-4.000000000000000000e+00 7.674580728970551964e-04 1.018735807890429898e-03
-3.000000000000000000e+00 4.701156145430006967e-04 1.020232174337825900e-03
-2.000000000000000000e+00 2.669845933150926981e-04 1.022871059031347585e-03
-1.000000000000000000e+00 2.454295019402861263e-04 1.026186919118447912e-03
0.000000000000000000e+00 -2.455743322946540093e-04 1.029730935714297463e-03
1.000000000000000000e+00 -1.089169614184171695e-03 1.033475993092106441e-03
2.000000000000000000e+00 -2.065607293609121944e-03 1.037546612815050525e-03
3.000000000000000000e+00 -2.895049463426146649e-03 1.041496749048591861e-03
4.000000000000000000e+00 -4.908573645652765903e-03 1.045937987847462289e-03
5.000000000000000000e+00 -6.468838677972320837e-03 1.050540520916533197e-03
6.000000000000000000e+00 -8.314211993418654800e-03 1.055468748602082178e-03
7.000000000000000000e+00 -9.386649388302309091e-03 1.061920706484632566e-03
8.000000000000000000e+00 -9.748778471478435764e-03 1.070074176205798285e-03
9.000000000000000000e+00 -7.317519634142164754e-03 1.081162161030646812e-03
1.000000000000000000e+01 -1.183607046072776819e-03 1.093107180732097970e-03
1.100000000000000000e+01 9.480937176548088693e-03 1.106053837101669303e-03
1.200000000000000000e+01 2.618311847808463613e-02 1.122682816573613044e-03
1.300000000000000000e+01 4.944839688389591342e-02 1.137044702755986465e-03
1.400000000000000000e+01 7.722045966148419205e-02 1.150232382184600321e-03
1.500000000000000000e+01 1.098321101745201867e-01 1.157636946602545128e-03
1.600000000000000000e+01 1.468834730878411654e-01 1.155900939491189992e-03
1.700000000000000000e+01 1.855908890222441598e-01 1.150398306229933080e-03
1.800000000000000000e+01 2.228185689956413973e-01 1.138679976823411518e-03
1.900000000000000000e+01 2.575197841248522135e-01 1.127319547520805060e-03
2.000000000000000000e+01 2.890974607632291193e-01 1.115670054077474082e-03
2.100000000000000000e+01 3.175581890273661001e-01 1.102482539339591332e-03
2.200000000000000000e+01 3.397520771272827811e-01 1.092189802259990348e-03
2.300000000000000000e+01 3.558047194261618751e-01 1.083992074997535728e-03
2.400000000000000000e+01 3.689078969066582059e-01 1.076359996037779638e-03
2.500000000000000000e+01 3.800778511833061701e-01 1.068762734224420639e-03
2.600000000000000000e+01 3.889490709240592259e-01 1.061227097809969416e-03
2.700000000000000000e+01 3.962281516227094125e-01 1.053688857875201973e-03
2.800000000000000000e+01 4.038331092006938738e-01 1.045496981160779718e-03
2.900000000000000000e+01 4.105926405378632627e-01 1.037734273060599965e-03
3.000000000000000000e+01 4.176991419138840200e-01 1.029075271078119108e-03
3.100000000000000000e+01 4.241768098630538941e-01 1.020539706035489399e-03
3.200000000000000000e+01 4.306172795134087794e-01 1.011988197943664404e-03
3.300000000000000000e+01 4.368182337583607078e-01 1.003345037842438055e-03
3.400000000000000000e+01 4.428475217762940508e-01 9.945328517300120515e-04
3.500000000000000000e+01 4.480360945790909932e-01 9.871441249634667868e-04
3.600000000000000000e+01 4.527754690709104857e-01 9.800950191368327982e-04
3.700000000000000000e+01 4.575027889375881118e-01 9.730771350771920880e-04
3.800000000000000000e+01 4.617877823146124827e-01 9.665561454957674863e-04
3.900000000000000000e+01 4.658744036314204084e-01 9.611409750032084628e-04
4.000000000000000000e+01 4.697689491191744393e-01 9.560643704363081061e-04
4.100000000000000000e+01 4.731317437098648271e-01 9.518330375366977278e-04
4.200000000000000000e+01 4.764519180244493057e-01 9.477891420277658385e-04
4.300000000000000000e+01 4.795287764043419942e-01 9.439759519634866643e-04
4.400000000000000000e+01 4.822323237744624569e-01 9.405206174373338191e-04
4.500000000000000000e+01 4.853801829890295738e-01 9.368528429089138451e-04
4.600000000000000000e+01 4.879756114241223242e-01 9.342507090461631136e-04
4.700000000000000000e+01 4.902609149493121210e-01 9.314766568346040517e-04
4.800000000000000000e+01 4.929970299456237770e-01 9.285920559758865803e-04
4.900000000000000000e+01 4.949573136494651027e-01 9.263228625715804994e-04
5.000000000000000000e+01 4.973787734110644010e-01 9.231853162259743119e-04


==> anc/fig1b/soft_p_dep_M3.txt <==
# t[fm/c] v1 v1_err
-4.770739999999999981e+00 1.118195344571200345e-04 1.012578704005792987e-03
-4.000000000000000000e+00 1.630380683981253864e-04 1.017027329835994229e-03
-3.000000000000000000e+00 6.060655484856140559e-04 1.017922978108281098e-03
-2.000000000000000000e+00 8.820111234684301776e-04 1.019290691836505572e-03
-1.000000000000000000e+00 -5.674976994581395519e-05 1.021538804276089091e-03
0.000000000000000000e+00 -4.074218036083349201e-04 1.024064512319634726e-03
1.000000000000000000e+00 -7.972432259410246755e-04 1.026844647517699462e-03
2.000000000000000000e+00 -1.351151212182141303e-03 1.030183533275326729e-03
3.000000000000000000e+00 -2.348835858500747126e-03 1.033171855716415741e-03
4.000000000000000000e+00 -3.746351450014867145e-03 1.036777508358624087e-03
5.000000000000000000e+00 -5.881102963326990257e-03 1.040239202953936303e-03
6.000000000000000000e+00 -8.142258498126712929e-03 1.044683258405314100e-03
7.000000000000000000e+00 -9.920619545302189132e-03 1.049722715064183324e-03
8.000000000000000000e+00 -1.223661976129848152e-02 1.055573159779112221e-03
9.000000000000000000e+00 -1.504521859024692682e-02 1.063078785066617904e-03
1.000000000000000000e+01 -1.626860772804443814e-02 1.070988756165049995e-03
1.100000000000000000e+01 -1.744167741979965602e-02 1.080450876234183896e-03
1.200000000000000000e+01 -1.672471609341759716e-02 1.089745406293187498e-03
1.300000000000000000e+01 -1.516809529409997997e-02 1.100614790526476504e-03
1.400000000000000000e+01 -1.251425760363154664e-02 1.112432204762209146e-03
1.500000000000000000e+01 -7.070080895647925037e-03 1.124255772160358876e-03
1.600000000000000000e+01 2.024376516104898875e-03 1.133703194627041057e-03
1.700000000000000000e+01 1.185385861730515154e-02 1.143417583748498846e-03
1.800000000000000000e+01 2.351434037817385150e-02 1.151627814596640044e-03
1.900000000000000000e+01 3.608164476131162091e-02 1.157604075384117146e-03
2.000000000000000000e+01 5.000012749609664131e-02 1.160989093482359515e-03
2.100000000000000000e+01 6.459910726153267335e-02 1.162596300085816988e-03
2.200000000000000000e+01 7.909862441488015039e-02 1.162637031389501894e-03
2.300000000000000000e+01 9.323481348702820914e-02 1.161441025509166863e-03
2.400000000000000000e+01 1.046040852235834151e-01 1.160085639637075013e-03
2.500000000000000000e+01 1.151963341206354990e-01 1.158994553052890373e-03
2.600000000000000000e+01 1.239378459250421310e-01 1.159055882717352753e-03
2.700000000000000000e+01 1.316422604070219549e-01 1.158549813696957724e-03
2.800000000000000000e+01 1.397969858018433542e-01 1.158231544619151010e-03
2.900000000000000000e+01 1.473080600208779567e-01 1.157674896324860500e-03
3.000000000000000000e+01 1.546868680767310156e-01 1.156151948662494707e-03
3.100000000000000000e+01 1.630127637352326853e-01 1.154109970863273840e-03
3.200000000000000000e+01 1.715894626725662508e-01 1.151181546033012678e-03
3.300000000000000000e+01 1.793738017868629631e-01 1.147202056800029251e-03
3.400000000000000000e+01 1.874372458092086191e-01 1.143469999625882760e-03
3.500000000000000000e+01 1.950928237720634117e-01 1.138068699055319382e-03
3.600000000000000000e+01 2.017849601149029060e-01 1.132426140836796397e-03
3.700000000000000000e+01 2.082027747138577578e-01 1.126728570436247301e-03
3.800000000000000000e+01 2.127499786237248280e-01 1.120931450240528812e-03
3.900000000000000000e+01 2.170473218250815739e-01 1.116366359615588106e-03
4.000000000000000000e+01 2.199770223515279122e-01 1.111199353121722399e-03
4.100000000000000000e+01 2.219922604373218977e-01 1.106266978701864190e-03
4.200000000000000000e+01 2.243143416022593262e-01 1.101180868257334950e-03
4.300000000000000000e+01 2.255934220147002289e-01 1.097044512905202395e-03
4.400000000000000000e+01 2.267485959195938150e-01 1.092813122855688284e-03
4.500000000000000000e+01 2.274454330765096621e-01 1.088753918504887846e-03
4.600000000000000000e+01 2.287684159171824716e-01 1.085263732923331774e-03
4.700000000000000000e+01 2.296530806194601038e-01 1.081867641104170864e-03
4.800000000000000000e+01 2.296578225489914749e-01 1.079166068898652084e-03
4.900000000000000000e+01 2.291176583663367683e-01 1.077261000849355672e-03
5.000000000000000000e+01 2.289335295472267606e-01 1.075146885131578406e-03


==> anc/fig1b/soft_p_dep_M4.txt <==
# t[fm/c] v1 v1_err
-4.770739999999999981e+00 -4.476715652207617727e-05 9.961646365372646417e-04
-4.000000000000000000e+00 -5.512371895324131958e-04 1.000290137327354166e-03
-3.000000000000000000e+00 -9.453439542525949842e-04 1.001505887576498166e-03
-2.000000000000000000e+00 -1.415158948203478970e-03 1.002578813528641867e-03
-1.000000000000000000e+00 -1.377974908612627537e-03 1.004829246299036990e-03
0.000000000000000000e+00 -1.749343778526095362e-03 1.007126235961794056e-03
1.000000000000000000e+00 -2.079520087712092430e-03 1.009792212519646220e-03
2.000000000000000000e+00 -2.847989658332382955e-03 1.012976270680434731e-03
3.000000000000000000e+00 -3.896153465285572513e-03 1.016622629984033485e-03
4.000000000000000000e+00 -5.625678527831461107e-03 1.020509293453599701e-03
5.000000000000000000e+00 -7.499425807246105566e-03 1.024654603099766368e-03
6.000000000000000000e+00 -9.553177729257626011e-03 1.030311599613873211e-03
7.000000000000000000e+00 -1.102162642241305557e-02 1.036694999386694608e-03
8.000000000000000000e+00 -1.367524441919769872e-02 1.044267951210309069e-03
9.000000000000000000e+00 -1.607639022602656495e-02 1.053605047755392732e-03
1.000000000000000000e+01 -1.714081844785265984e-02 1.065702212679895582e-03
1.100000000000000000e+01 -1.681865743435789415e-02 1.079074937657955582e-03
1.200000000000000000e+01 -1.467437584437909781e-02 1.094232398378282073e-03
1.300000000000000000e+01 -9.218240549367220926e-03 1.109807845890968363e-03
1.400000000000000000e+01 -7.974251434325138480e-04 1.125742049567193988e-03
1.500000000000000000e+01 1.131936443142958319e-02 1.143488339796519277e-03
1.600000000000000000e+01 2.745968478460160053e-02 1.160011428902730677e-03
1.700000000000000000e+01 4.595989488616842450e-02 1.173448993507737563e-03
1.800000000000000000e+01 6.792732963544989566e-02 1.183990341238511405e-03
1.900000000000000000e+01 9.232718979962530048e-02 1.190876608291227285e-03
2.000000000000000000e+01 1.163111144099313182e-01 1.193733495421066574e-03
2.100000000000000000e+01 1.390086626636948819e-01 1.195070302517448274e-03
2.200000000000000000e+01 1.617267029326752703e-01 1.196671699350505521e-03
2.300000000000000000e+01 1.804108004069036320e-01 1.195051250150090238e-03
2.400000000000000000e+01 1.954779207419942710e-01 1.192173315792961590e-03
2.500000000000000000e+01 2.064953100879522163e-01 1.190718241366737909e-03
2.600000000000000000e+01 2.153120681062521136e-01 1.189158840789809575e-03
2.700000000000000000e+01 2.240738060940328513e-01 1.187016694791993192e-03
2.800000000000000000e+01 2.313160170781961844e-01 1.184411644838311234e-03
2.900000000000000000e+01 2.379394027630488406e-01 1.181360147363113254e-03
3.000000000000000000e+01 2.455840664377244853e-01 1.177769496231441740e-03
3.100000000000000000e+01 2.530455953851802331e-01 1.173576891861611866e-03
3.200000000000000000e+01 2.591334878012403475e-01 1.169028342904160920e-03
3.300000000000000000e+01 2.657744575833404510e-01 1.163915024452942234e-03
3.400000000000000000e+01 2.722550377789810239e-01 1.157687493962272036e-03
3.500000000000000000e+01 2.784545625711769556e-01 1.151056705582397541e-03
3.600000000000000000e+01 2.841734813828026285e-01 1.145135163275869854e-03
3.700000000000000000e+01 2.888177287757486833e-01 1.139393529269555312e-03
3.800000000000000000e+01 2.934111118590680412e-01 1.132780312481791642e-03
3.900000000000000000e+01 2.980861423256754850e-01 1.126504683734320424e-03
4.000000000000000000e+01 3.021679674001794269e-01 1.120586713376389883e-03
4.100000000000000000e+01 3.057944903802534142e-01 1.114904249916208500e-03
4.200000000000000000e+01 3.094733385575517137e-01 1.110213118896571493e-03
4.300000000000000000e+01 3.120797744501959126e-01 1.105243783091110297e-03
4.400000000000000000e+01 3.151957180575946094e-01 1.099771323226162887e-03
4.500000000000000000e+01 3.178198502382746371e-01 1.094313196524285530e-03
4.600000000000000000e+01 3.205235217517479196e-01 1.089438751707569103e-03
4.700000000000000000e+01 3.223318521847410856e-01 1.084975074927623526e-03
4.800000000000000000e+01 3.243914461827403506e-01 1.080744969221659980e-03
4.900000000000000000e+01 3.267819912760877576e-01 1.076921372017488644e-03
5.000000000000000000e+01 3.291903458991527476e-01 1.072030115557121238e-03


==> anc/fig3a/v1_AuAu_M4_y.dat <==
 y^{(0)}  y^{(0)}_{width}  v_{1}^{HM}  v_{1}_{err}^{HM}  v_{1}^{SM}  v_{1}_{err}^{SM} v_{1}^{H}  v_{1}_{err}^{H} v_{1}^{MM}  v_{1}_{err}^{MM}
0.1625 0.065 0.121784 0.00565534  0.0936503 0.00547597 0.108849 0.00517735  0.106677 0.00561727
0.2275 0.065 0.159808 0.00566971  0.125101 0.00549545 0.149409 0.00519559  0.14971 0.00564792
0.2925 0.065 0.207311 0.00570552  0.168752 0.00552723 0.183817 0.0052087  0.193168 0.00566804
0.3575 0.065 0.249188 0.00571107  0.20314 0.0055813 0.226395 0.00524129  0.230543 0.00571231
0.4225 0.065 0.294301 0.00574315  0.234763 0.00559786 0.253903 0.00528006  0.264384 0.00573549
0.4875 0.065 0.333395 0.00578557  0.266902 0.00564615 0.282949 0.00532144  0.303591 0.00577353
0.5525 0.065 0.359412 0.00585646  0.292683 0.00570465 0.305627 0.00539195  0.322821 0.00585267
0.6175 0.065 0.375372 0.00594642  0.309903 0.0057837 0.325779 0.00546473  0.349871 0.00593492
0.6825 0.065 0.399186 0.00605938  0.330449 0.00586893 0.341507 0.00556556  0.367455 0.00602574
0.7475 0.065 0.410065 0.00621289  0.336871 0.00596571 0.354416 0.00571713  0.382698 0.0061253
0.8125 0.065 0.421059 0.00634539  0.362699 0.00607562 0.364751 0.00585844  0.395767 0.00627443
0.8775 0.065 0.430857 0.00657222  0.373458 0.00623927 0.372822 0.00606947  0.405575 0.00647258
0.9425 0.065 0.435785 0.00685043  0.386694 0.00643781 0.384539 0.00631888  0.418183 0.00665549
1.0075 0.065 0.450886 0.00715603  0.404949 0.00667911 0.401651 0.00664306  0.434341 0.00696251
1.0725 0.065 0.465687 0.00759379  0.415016 0.00701758 0.406618 0.00703814  0.438263 0.00728837
1.1375 0.065 0.464297 0.00810753  0.424492 0.00745969 0.41067 0.00761529  0.461595 0.00788366
1.2025 0.065 0.484023 0.00893122  0.439849 0.00813442 0.419497 0.0084487  0.461451 0.00856613


==> anc/fig3b/v1_AuAu_M4_pt_y_07_09.dat <==
 p_{T}^{(0)}  p_{T}^{(0)}_{width}  v_{1}^{HM}  v_{1}_{err}^{HM}  v_{1}^{SM}  v_{1}_{err}^{SM} v_{1}^{H}  v_{1}_{err}^{H} v_{1}^{MM}  v_{1}_{err}^{MM}
0.0375 0.075 -0.000764457 0.0249979  0.00603906 0.0194042 0.0511867 0.0201942  0.0610724 0.0212343
0.1125 0.075 0.106392 0.014978  0.0671902 0.0116758 0.13899 0.0119405  0.0828524 0.0130824
0.1875 0.075 0.209787 0.0119078  0.120853 0.00950305 0.224629 0.00970331  0.166884 0.0105623
0.2625 0.075 0.292496 0.0105049  0.206386 0.00867441 0.293165 0.00853693  0.250079 0.00945287
0.3375 0.075 0.353086 0.00967887  0.27719 0.00815679 0.348351 0.00792028  0.307747 0.00893879
0.4125 0.075 0.413532 0.00921353  0.355437 0.00799674 0.381854 0.00759299  0.381923 0.00862208
0.4875 0.075 0.446102 0.00896342  0.400524 0.00799743 0.404823 0.0074532  0.423197 0.00842794
0.5625 0.075 0.466743 0.00876321  0.411105 0.00812902 0.405873 0.00750349  0.451073 0.00846154
0.6375 0.075 0.465455 0.00872423  0.422548 0.00834083 0.392031 0.0076355  0.462461 0.00856042
0.7125 0.075 0.460456 0.00892596  0.408376 0.00853251 0.383948 0.00790646  0.446498 0.00876132
0.7875 0.075 0.449596 0.00902172  0.397872 0.00880912 0.374794 0.00827744  0.424723 0.00901949
0.8625 0.075 0.445092 0.00935212  0.416484 0.00926446 0.366203 0.00870151  0.423958 0.00929554
0.9375 0.075 0.439317 0.00973185  0.39475 0.00971669 0.367907 0.0092572  0.423046 0.00985899
1.0125 0.075 0.425218 0.0102521  0.393055 0.0103786 0.346623 0.0098723  0.417002 0.010512
1.125 0.15 0.426464 0.00861079  0.388894 0.00891298 0.358977 0.00862667  0.412055 0.00894828
1.275 0.15 0.421375 0.00980274  0.382341 0.0104932 0.346018 0.0102738  0.411492 0.0106206


==> anc/fig4a/v1_NiNi_M4_y.dat <==
 y^{(0)}  y^{(0)}_{width}  v_{1}^{HM}  v_{1}_{err}^{HM}  v_{1}^{SM}  v_{1}_{err}^{SM} 
0.0325 0.065 0.0141353 0.00514609  0.0116479 0.00500092
0.0975 0.065 0.0479279 0.00516699  0.0428034 0.00498279
0.1625 0.065 0.0836868 0.00514866  0.0710112 0.00498923
0.2275 0.065 0.119078 0.00517084  0.100875 0.00500978
0.2925 0.065 0.152777 0.00518399  0.129519 0.00501964
0.3575 0.065 0.186221 0.00518913  0.151899 0.00500691
0.4225 0.065 0.216951 0.00519272  0.178904 0.00503296
0.4875 0.065 0.249978 0.0051976  0.204856 0.00504048
0.5525 0.065 0.277638 0.00520915  0.228911 0.00505018
0.6175 0.065 0.295208 0.00523624  0.243036 0.005075
0.6825 0.065 0.317337 0.00527746  0.254648 0.00507809
0.7475 0.065 0.322896 0.00534457  0.270114 0.00509755
0.8125 0.065 0.329481 0.00545688  0.274728 0.00516765
0.8775 0.065 0.333072 0.00556942  0.286405 0.00520752
0.9425 0.065 0.338254 0.00568877  0.294645 0.00527974
1.0075 0.065 0.351043 0.00588424  0.304101 0.00540282
1.0725 0.065 0.362437 0.00613768  0.316871 0.00554931
1.1375 0.065 0.376551 0.00648854  0.325718 0.00584245
1.2025 0.065 0.372271 0.00698598  0.344524 0.00625923


==> anc/fig4b/v1_NiNi_M4_pt_y_07_09.dat <==
 p_{T}^{(0)}  p_{T}^{(0)}_{width}  v_{1}^{HM}  v_{1}_{err}^{HM}  v_{1}^{SM}  v_{1}_{err}^{SM} 
0.0375 0.075 0.0710096 0.0150854  0.0273733 0.0112956
0.1125 0.075 0.095403 0.00947834  0.0793481 0.00749392
0.1875 0.075 0.188754 0.00817521  0.119199 0.00655177
0.2625 0.075 0.287612 0.00761473  0.203676 0.00620996
0.3375 0.075 0.341636 0.0072646  0.277951 0.00620013
0.4125 0.075 0.369197 0.00704994  0.324232 0.00624996
0.4875 0.075 0.359409 0.00691725  0.336035 0.00623224
0.5625 0.075 0.35021 0.0068808  0.314396 0.00626634
0.6375 0.075 0.352419 0.0068653  0.305995 0.00630269
0.7125 0.075 0.338589 0.00694462  0.305174 0.00643446
0.7875 0.075 0.329861 0.00709618  0.287723 0.00660812
0.8625 0.075 0.325457 0.00728703  0.296455 0.00682429
0.9375 0.075 0.328881 0.00753714  0.278364 0.00714907
1.0125 0.075 0.326716 0.00794942  0.288896 0.00754175
1.125 0.15 0.330422 0.00698113  0.276206 0.00672951
1.275 0.15 0.338716 0.00785767  0.294026 0.00769004


==> anc/fig5a/v1_XeCsI_M4_y.dat <==
 y^{(0)}  y^{(0)}_{width}  v_{1}^{HM}  v_{1}_{err}^{HM}  v_{1}^{SM}  v_{1}_{err}^{SM} 
0.0325 0.065 0.0232332 0.00516742  0.016528 0.0049872
0.0975 0.065 0.0640045 0.00516722  0.0538513 0.00497114
0.1625 0.065 0.110005 0.00518295  0.0894259 0.00498421
0.2275 0.065 0.15325 0.00516334  0.122603 0.00498469
0.2925 0.065 0.197551 0.0051697  0.155223 0.00498036
0.3575 0.065 0.23951 0.00515537  0.192583 0.00498963
0.4225 0.065 0.278627 0.0051465  0.221976 0.00499684
0.4875 0.065 0.311227 0.00514213  0.249719 0.0050085
0.5525 0.065 0.341693 0.0051278  0.273015 0.00503153
0.6175 0.065 0.366176 0.00514819  0.29273 0.00502478
0.6825 0.065 0.379615 0.00519419  0.306786 0.00505598
0.7475 0.065 0.390536 0.00523486  0.320288 0.005072
0.8125 0.065 0.397694 0.00530312  0.331903 0.00511406
0.8775 0.065 0.401427 0.00540753  0.345849 0.00516791
0.9425 0.065 0.408989 0.00550025  0.359187 0.00524493
1.0075 0.065 0.420903 0.00562784  0.366567 0.00530804
1.0725 0.065 0.425944 0.0057856  0.386674 0.00543018
1.1375 0.065 0.442268 0.00605006  0.398389 0.00559082
1.2025 0.065 0.444558 0.00641573  0.399619 0.00585346


==> anc/fig5b/v1_XeCsI_M4_pt_y_07_09.dat <==
 p_{T}^{(0)}  p_{T}^{(0)}_{width}  v_{1}^{HM}  v_{1}_{err}^{HM}  v_{1}^{SM}  v_{1}_{err}^{SM} 
0.0375 0.075 0.0431013 0.0142802  0.0297382 0.0107337
0.1125 0.075 0.136461 0.00913676  0.0752888 0.00723308
0.1875 0.075 0.22232 0.00780482  0.12173 0.00637881
0.2625 0.075 0.298013 0.00715301  0.201899 0.00605729
0.3375 0.075 0.362325 0.00679291  0.278918 0.00593632
0.4125 0.075 0.405787 0.00654163  0.355194 0.00589726
0.4875 0.075 0.43515 0.0063398  0.380925 0.00586277
0.5625 0.075 0.442189 0.00630363  0.39054 0.00594225
0.6375 0.075 0.428682 0.006351  0.384626 0.00600446
0.7125 0.075 0.428695 0.00644369  0.376958 0.00613116
0.7875 0.075 0.419999 0.00655189  0.370247 0.00626436
0.8625 0.075 0.414478 0.00670646  0.371316 0.00647592
0.9375 0.075 0.396545 0.00687303  0.361581 0.00668581
1.0125 0.075 0.395248 0.00717733  0.35874 0.00698304
1.125 0.15 0.398136 0.00640318  0.352564 0.0063564
1.275 0.15 0.385991 0.00699474  0.350484 0.00708904


==> anc/fig6a/v2_pt_M3_400MeV.dat <==
 p_{T}^{(0)}  p_{T}^{(0)}_{width}  v_{2}^{HM}  v_{2}_{err}^{HM}  v_{2}^{SM}  v_{2}_{err}^{SM} v_{2}^{HM_S}  v_{2}_{err}^{HM_S}  v_{2}^{SM_S}  v_{2}_{err}^{SM_S} v_{2}^{H}  v_{2}_{err}^{H} v_{2}^{MM}  v_{2}_{err}^{MM}
0.0375 0.075 0.0074068 0.023058  0.00540741 0.0198706 -0.0166555 0.0213736  0.000623778 0.0246809 0.0239174 0.0399824  -0.0200937 0.0225802
0.1125 0.075 0.00337628 0.0152697  0.00285725 0.0137218 -0.0361076 0.0143288  0.00564888 0.016192 -0.0176692 0.0253494 -0.000462996 0.0152653
0.1875 0.075 -0.0277784 0.0130586  -0.0189008 0.012062 -0.0334397 0.0128942  -0.0253195 0.0141142 0.00793154 0.0212193 -0.0193152 0.0130941
0.2625 0.075 -0.0376852 0.0122644  -0.0252397 0.0114252 -0.0584688 0.0121334  -0.0281333 0.0131996 0.00963741 0.0193168 -0.0357678 0.0121388
0.3375 0.075 -0.0515464 0.0118142  -0.0401574 0.0109212 -0.0954534 0.0119615  -0.0520076 0.0126553 -0.0194033 0.0183246 -0.0333008 0.0116333
0.4125 0.075 -0.0538981 0.0115309  -0.052137 0.0107571 -0.116563 0.0119105  -0.0665685 0.0125372 -0.0431036 0.0178728 -0.0601433 0.0113304
0.4875 0.075 -0.112036 0.011416  -0.0784446 0.0106082 -0.147011 0.0119326  -0.0995785 0.0125844 -0.0013764 0.0178107 -0.0882295 0.0111918
0.5625 0.075 -0.125809 0.0113203  -0.08225 0.0106207 -0.163266 0.0121811  -0.096455 0.0128234 -0.0369561 0.018082 -0.102183 0.0112101
0.6375 0.075 -0.151616 0.011357  -0.115158 0.0106763 -0.200841 0.0124724  -0.114332 0.0131191 -0.0573254 0.0181986 -0.122705 0.0112561
0.7125 0.075 -0.175829 0.0115297  -0.127461 0.0108877 -0.202809 0.0129315  -0.130534 0.0134864 -0.0565525 0.0192264 -0.161289 0.0114047
0.7875 0.075 -0.1985 0.0117313  -0.151449 0.0111769 -0.213717 0.0135703  -0.147293 0.0141705 -0.0570679 0.019915  -0.1916 0.0116946
0.8625 0.075 -0.215446 0.0120485  -0.1605 0.0114645 -0.235057 0.0141151  -0.13662 0.01506 -0.0765423 0.0214956 -0.192181 0.011964
0.9375 0.075 -0.235665 0.0122339  -0.16863 0.0118766 -0.238779 0.0149207  -0.156523 0.0161662 -0.0828284 0.0224829  -0.195395 0.0122515
1.0125 0.075 -0.236805 0.012808  -0.169301 0.0124496 -0.264009 0.0157801  -0.13881 0.0167184 -0.0690049 0.024766  -0.207589 0.0129304
1.125 0.15 -0.238083 0.0113905  -0.177883 0.0114847 -0.281245 0.0139652  -0.16799 0.0146727 -0.0492819 0.0208429  -0.210843 0.0115696
1.275 0.15 -0.236171 0.0123125  -0.182304 0.012734 -0.278561 0.0157599  -0.196827 0.0171576 -0.0605124 0.0253394  -0.213777 0.0129724
1.425 0.15 -0.231398 0.0138712  -0.18732 0.014789 -0.28339 0.0186217  -0.180269 0.0203253 -0.102011 0.0315654  -0.220158 0.0150526
1.6875 0.375 -0.241472 0.0135949  -0.199325 0.0146939 -0.280509 0.0171776  -0.158738 0.0188886 -0.103021 0.0330014  -0.211304 0.0148531


==> anc/fig6b/v2_pt_M3_1000MeV.dat <==
 p_{T}^{(0)}  p_{T}^{(0)}_{width}  v_{2}^{HM}  v_{2}_{err}^{HM}  v_{2}^{SM}  v_{2}_{err}^{SM} 
0.0375 0.075 -0.00168485 0.0155613  0.0261271 0.0261749
0.1125 0.075 -0.0111155 0.0116468  -0.00401461 0.0165058
0.1875 0.075 -0.0191758 0.0106712  -0.0199368 0.0144943
0.2625 0.075 -0.0266654 0.010298  -0.02644 0.0133986
0.3375 0.075 -0.0355275 0.0101778  -0.0120966 0.0128423
0.4125 0.075 -0.0595879 0.0100735  -0.0259927 0.0127407
0.4875 0.075 -0.070119 0.0101359  -0.0143574 0.0127496
0.5625 0.075 -0.0899005 0.0102056  -0.0322507 0.012932
0.6375 0.075 -0.0927651 0.0102813  -0.047631 0.0132736
0.7125 0.075 -0.112472 0.0103945  -0.0490148 0.0135659
0.7875 0.075 -0.112357 0.0106123  -0.0454899 0.0141132
0.8625 0.075 -0.127413 0.0108306  -0.0730158 0.0149971
0.9375 0.075 -0.133908 0.011183  -0.076676 0.0157832
1.0125 0.075 -0.148703 0.0115569  -0.0632541 0.0168111
1.125 0.15 -0.149844 0.0107512  -0.0939407 0.0149172
1.275 0.15 -0.157583 0.0116936  -0.0878009 0.0176777
1.425 0.15 -0.188863 0.0133442  -0.114583 0.022665
1.6875 0.375 -0.197633 0.0138121  -0.135873 0.024375


==> anc/fig7a/04GeV_v2_periCent_ut08_withStoch.dat <==
 y^{(0)}  y^{(0)}_{width}  v_{2}^{HM}  v_{2}_{err}^{HM}  v_{2}^{HM_s}  v_{2}_{err}^{HM_s}  v_{2}^{SM}  v_{2}_{err}^{SM}  v_{2}^{SM_s}  v_{2}_{err}^{SM_s} 
-1.235 0.065 0.0355465 0.0165614 0.0114682 0.0154479 0.0179489 0.0154656 0.0139391 0.0170736 
-1.105 0.065 0.00662763 0.0151084 -0.000947742 0.0144726 0.0369747 0.0140641 -0.0148567 0.0156278 
-0.975 0.065 -0.0100292 0.0136783 -0.0427349 0.013882 -0.000303911 0.0130294 -0.0284207 0.0146642 
-0.845 0.065 -0.0339731 0.0131279 -0.0656621 0.0134323 -0.0136701 0.0124247 -0.00873063 0.0141098 
-0.715 0.065 -0.0601034 0.0125236 -0.0842258 0.0130624 -0.0477016 0.0119115 -0.0416674 0.0137711 
-0.585 0.065 -0.0894957 0.0120741 -0.119513 0.0128045 -0.0574465 0.0115097 -0.0689292 0.013677 
-0.455 0.065 -0.139122 0.0116535 -0.148364 0.0126524 -0.0755256 0.0111492 -0.0995589 0.0133197 
-0.325 0.065 -0.14832 0.0112988 -0.186284 0.0124838 -0.11095 0.0108802 -0.111876 0.0133147 
-0.195 0.065 -0.161888 0.0110168 -0.183388 0.0124777 -0.135397 0.0106167 -0.124234 0.0132063 
-0.065 0.065 -0.166773 0.0109317 -0.198886 0.0123036 -0.132201 0.0106097 -0.128243 0.0132202 
0.065 0.065 -0.181671 0.0108551 -0.206921 0.0123593 -0.140649 0.010588 -0.131527 0.0130689 
0.195 0.065 -0.176378 0.0110339 -0.206727 0.0123657 -0.127709 0.0107276 -0.141097 0.0132324 
0.325 0.065 -0.148424 0.01135 -0.179516 0.0124279 -0.109843 0.0109353 -0.126773 0.0133531 
0.455 0.065 -0.118741 0.0116955 -0.152195 0.0125331 -0.0857734 0.0112371 -0.084781 0.0133954 
0.585 0.065 -0.0854231 0.0119808 -0.115943 0.0127928 -0.0637846 0.0114976 -0.0736471 0.0136467 
0.715 0.065 -0.0794622 0.0124799 -0.0938789 0.0130912 -0.0364904 0.0118483 -0.0568973 0.0137485 
0.845 0.065 -0.0349935 0.0131336 -0.0596525 0.0132827 -0.0274544 0.0123443 -0.0360801 0.0140375 
0.975 0.065 -0.0162524 0.0139147 -0.047313 0.0138195 -0.0055185 0.0129558 -0.0288161 0.0148192 
1.105 0.065 0.00996329 0.0148703 0.000789069 0.0145274 0.00758221 0.0139087 -0.0282597 0.0156047 
1.235 0.065 0.0518212 0.016736 0.00959439 0.0154227 0.0396107 0.0155079 -0.00976082 0.0169062 


==> anc/fig7b/1_5_v2_periCent_ut08_withStoch.dat <==
y^{(0)}  y^{(0)}_{width}  v_{2}^{HM}  v_{2}_{err}^{HM}  v_{2}^{HM_s}  v_{2}_{err}^{HM_s}  v_{2}^{SM}  v_{2}_{err}^{SM}  v_{2}^{SM_s}  v_{2}_{err}^{SM_s} 
-1.235 0.065 0.0953678 0.0231164 0.00796401 0.0278782 0.103336 0.0339478 0.00663135 0.0264792 
-1.105 0.065 0.102286 0.0182321 0.0200181 0.0221335 0.0856808 0.0241953 -0.00612568 0.020696 
-0.975 0.065 0.0357028 0.0155568 -0.0109231 0.0182471 0.0413813 0.0193503 -0.0179603 0.0174257 
-0.845 0.065 0.00356778 0.0140198 0.00197846 0.0162296 0.0123235 0.0167727 -0.0139001 0.0155893 
-0.715 0.065 -0.0112921 0.0131536 -0.0587152 0.0150566 0.00546621 0.0153191 -0.00951595 0.0143517 
-0.585 0.065 -0.0569401 0.0123992 -0.0660919 0.0145642 -0.0167423 0.0141564 -0.0359936 0.0137462 
-0.455 0.065 -0.0760997 0.0118661 -0.100529 0.0139356 -0.0242649 0.013741 -0.0493242 0.0131964 
-0.325 0.065 -0.0815961 0.0114715 -0.105596 0.0135451 -0.0530864 0.0132718 -0.0707914 0.013026 
-0.195 0.065 -0.0894999 0.0113693 -0.117766 0.0133969 -0.0375817 0.0129792 -0.0580854 0.0128558 
-0.065 0.065 -0.114021 0.0112141 -0.127622 0.0131807 -0.0380628 0.0128757 -0.0810174 0.0127451 
0.065 0.065 -0.098751 0.0112114 -0.126156 0.0132888 -0.0386994 0.0129345 -0.0615045 0.0127257 
0.195 0.065 -0.0945646 0.0113335 -0.127381 0.0133309 -0.0563253 0.0130334 -0.077407 0.0127289 
0.325 0.065 -0.0886927 0.0115505 -0.0929544 0.0135817 -0.04257 0.0133885 -0.0683533 0.0129722 
0.455 0.065 -0.081378 0.0118398 -0.0889194 0.0138665 -0.0234905 0.0136405 -0.0622047 0.0132361 
0.585 0.065 -0.0473207 0.0123593 -0.0696023 0.0145975 -0.0209222 0.0141628 -0.0596754 0.0136867 
0.715 0.065 -0.0211402 0.0129688 -0.0518887 0.015153 0.00325595 0.0150956 -0.0453339 0.0144149 
0.845 0.065 0.00891834 0.014099 -0.0472177 0.0165276 0.0483605 0.0166207 -0.00507387 0.0156182 
0.975 0.065 0.0178454 0.0154159 -0.00445513 0.0184552 0.0425807 0.0194191 -0.0284517 0.0176115 
1.105 0.065 0.0737791 0.0181758 -0.00418797 0.0210875 0.0779945 0.0234991 0.0230315 0.020588 
1.235 0.065 0.114236 0.0233043 0.0654349 0.0281056 0.112837 0.032884 0.0308739 0.0277603 


==> anc/fig8a/v2_Ekin_M3.dat <==
 Ekin  v_{2}^{HM}  v_{2}_{err}^{HM}  v_{2}^{SM}  v_{2}_{err}^{SM} v_{2}^{HM_s}  v_{2}_{err}^{HM_s}  v_{2}^{SM_s}  v_{2}_{err}^{SM_s} 
0.25 -0.170958 0.0090679 -0.180549 0.00908682 -0.146452 0.00919045 -0.136346 0.00915273 
0.4 -0.151105 0.00903015 -0.161138 0.00913949 -0.104735 0.00899829 -0.0992536 0.00921946 
0.6 -0.117747 0.00892777 -0.125972 0.00910271 -0.0725954 0.00906425 -0.0762034 0.00906853 
0.8 -0.0991883 0.00896137 -0.0999079 0.00911386 -0.0501424 0.00926664 -0.0587012 0.00923705 
1 -0.0872512 0.00895487 -0.0916348 0.00925051 -0.0415453 0.00929201 -0.0511129 0.00922666 
1.2 -0.0736967 0.00896084 -0.0821061 0.00927147 -0.0342805 0.0093179 -0.04285 0.00932024 
1.5 -0.0669774 0.00906233 -0.0683955 0.00931755 -0.021149 0.00936596 -0.0363154 0.00930283 


==> anc/fig8b/v2_Ekin_M4.dat <==
 Ekin  v_{2}^{HM}  v_{2}_{err}^{HM}  v_{2}^{SM}  v_{2}_{err}^{SM} v_{2}^{HM_s}  v_{2}_{err}^{HM_s}  v_{2}^{SM_s}  v_{2}_{err}^{SM_s}
0.25 -0.110291 0.00897245 -0.140002 0.00896844 -0.107715 0.00896549 -0.103027 0.00904501
0.4 -0.11765 0.00893234 -0.129272 0.0090031 -0.0719783 0.00896342 -0.0680756 0.0090637
0.6 -0.0974109 0.00891855 -0.0937877 0.00896714 -0.0520491 0.00900859 -0.0489619 0.00903309
0.8 -0.0818847 0.00893006 -0.0755422 0.0089967 -0.0356192 0.00910115 -0.038787 0.00913389
1 -0.0672916 0.008919 -0.0635435 0.0090381 -0.0248714 0.00909804 -0.0361564 0.00907652
1.2 -0.0606932 0.00893059 -0.0596461 0.00906971 -0.0180634 0.00907657 -0.0283188 0.00908062
1.5 -0.0493001 0.00892668 -0.045157 0.0090736 -0.0126774 0.00904751 -0.0235441 0.00909945 


==> anc/fig9a/meanPt_Ekin_M3.dat <==
Ekin  <p_{T}^{(0)}>^{HM}  <p_{T}^{(0)}>_{err}^{HM}  <p_{T}^{(0)}>^{SM}  <p_{T}^{(0)}>_{err}^{SM} <p_{T}^{(0)}>^{HM_s}  <p_{T}^{(0)}>_{err}^{HM_s}  <p_{T}^{(0)}>^{SM_s}  <p_{T}^{(0)}>_{err}^{SM_s}
0.25 0.856931 0.0013298 0.655539 0.00132758 0.795352 0.00140785 0.664162 0.00139606
0.4 0.73158 0.00107831 0.62584 0.0012644 0.667946 0.000877163 0.635323 0.00140157
0.6 0.661029 0.000728735 0.615572 0.00106473 0.62482 0.00100878 0.61324 0.000954114
0.8 0.642197 0.000733804 0.609991 0.00101176 0.622538 0.00134494 0.605263 0.00121244
1 0.630166 0.000707636 0.60167 0.00127109 0.616397 0.00130803 0.595025 0.00120863
1.2 0.615515 0.00060514 0.59308 0.00128274 0.601243 0.00129594 0.582639 0.00130877
1.5 0.603246 0.000844177 0.580507 0.00135064 0.582928 0.00128152 0.568828 0.00123995


==> anc/fig9b/meanPt_Ekin_M4.dat <==
Ekin  <p_{T}^{(0)}>^{HM}  <p_{T}^{(0)}>_{err}^{HM}  <p_{T}^{(0)}>^{SM}  <p_{T}^{(0)}>^{SM} <p_{T}^{(0)}>^{HM_s}  <p_{T}^{(0)}>_{err}^{HM_s}  <p_{T}^{(0)}>^{SM_s}  <p_{T}^{(0)}>^{SM_s}
0.25 0.900656 0.00106695 0.725378 0.000988618 0.812513 0.000985011 0.721483 0.0010745
0.4 0.777512 0.000800564 0.684069 0.000917969 0.721287 0.000715292 0.690629 0.000974131
0.6 0.705409 0.000566574 0.665474 0.000756995 0.671664 0.000781382 0.657437 0.000815984
0.8 0.687876 0.000568609 0.65909 0.000741747 0.669888 0.00100896 0.645073 0.000999339
1 0.676568 0.000499204 0.649675 0.000931239 0.662474 0.00091882 0.6359 0.000945033
1.2 0.661427 0.000481363 0.638071 0.000988495 0.646109 0.000854492 0.62163 0.000940295
1.5 0.646713 0.000447792 0.625433 0.000939226 0.619398 0.000809447 0.607719 0.000934497 

